Integrated subtraction terms and finite remainders for arbitrary processes with massless partons at colliders in the nested soft-collinear subtraction scheme

We present integrated subtraction terms and finite remainders for arbitrary processes with massless partons at hadron and lepton colliders in the context of the nested soft-collinear subtraction scheme. These results provide the very last ingredients needed to make this scheme a fully local, analytic and process-independent framework for treating infrared singularities at next-to-next-to-leading order in perturbative QCD. The explicit infrared finiteness of all required contributions, as well as their process-independence, puts these results on par with subtraction schemes developed for next-to-leading order computations and opens up a clear path towards the automation of next-to-next-to-leading order computations in QCD.

==> anc/FinalResult.m <==
(* ::Package:: *)

(*
Ancillary file "FinalResult.m" for the article

"Integrated subtraction terms and finite remainders for arbitrary processes with massless partons at hadron colliders
in the nested soft-collinear subtraction scheme"

Authors: Federica Devoto, Kirill Melnikov, Raoul R\[ODoubleDot]ntsch, Chiara Signorile-Signorile, Davide Maria Tagliabue, Matteo Tresoldi

MPP-2025-168, P3H-25-065, SLAC-PUB-250309, TIF-UNIMI-2025-19, TTP25-030

We provide the functions listed in Table 1 using the names in the third column of this table and collect them in the same
order in which they are appear there.
*)

(*----------------------------------------------------------------------
                 Quantities in spin-correlated contributions                     
----------------------------------------------------------------------*)

\[Gamma]gPerp := (-(2/3))*(CA - 2*nf*TR)

\[Gamma]gPerpR := (-(1/3))*(CA - 2*nf*TR)

\[Delta]zero := CA*(-(131/72) + Pi^2/6 + (11*Log[2])/6) + 
     nf*TR*(23/36 - (2*Log[2])/3)
     
\[Delta]Perpzero := (CA - 2*nf*TR)*(13/36 - Log[2]/3)

(*----------------------------------------------------------------------
                             Splitting functions                              
----------------------------------------------------------------------*)

PggAP[z_] := 2*CA*(D0[z] + 1/z + z*(1 - z) - 2) + ((11/6)*CA - (2/3)*nf*TR)*
      delta[1 - z]
      
PgqAP[z_] := CF*((1 + (1 - z)^2)/z)

PqqAP[z_] := CF*(2*D0[z] - (1 + z) + (3/2)*delta[1 - z])

PqgAP[z_] := TR*(z^2 + (1 - z)^2)

PggNLO[z_, En_] := 2*((11*CA)/6 - (2*nf*TR)/3)*delta[1 - z]*
      Log[(2*En)/\[Mu]] + 4*CA*(D1[z] + D0[z]*Log[(2*En)/\[Mu]] + 
       (-2 + 1/z + (1 - z)*z)*(Log[1 - z] + Log[(2*En)/\[Mu]]))

PgqNLO[z_, En_] := CF*(z + ((2*(2 - 2*z + z^2))/z)*
       (Log[1 - z] + Log[(2*En)/\[Mu]]))           
                           
PqqNLO[z_, En_] := 4*CF*((1 - z)/4 + D1[z] + (D0[z] + (3/4)*delta[1 - z])*
       Log[(2*En)/\[Mu]] - (1/2)*(1 + z)*(Log[1 - z] + Log[(2*En)/\[Mu]]))             

PqgNLO[z_, En_] := TR*(-2*(-1 + z)*z + 2*(1 - 2*z + 2*z^2)*
       (Log[1 - z] + Log[(2*En)/\[Mu]])) 
                                          
PggW[z_, En_] := 2*CA*(D1[z] + Log[Emax/En]*(-D0[z] + (1/2)*delta[1 - z]*
         Log[Emax/En]) - (-2 + 1/z + (1 - z)*z)*(Log[Emax/En] - Log[1 - z]))
         
PqqW[z_, En_] := 2*CF*(D1[z] + Log[Emax/En]*(-D0[z] + (1/2)*delta[1 - z]*
         Log[Emax/En]) + (1/2)*(1 + z)*(Log[Emax/En] - Log[1 - z]))

PggNNLO[z_, En_] := nf^2*TR^2*delta[1 - z]*(-(260/81) + (2*Pi^2)/27 - 
       (40*Log[2])/27 - (5*Log[2]^2)/9 + (80/27 + (8*Log[2])/3)*
        Log[(2*En)/\[Mu]]) + CA*nf*TR*
      ((2*Pi^2*(-3 + 4*z - 5*z^2 + 3*z^3 - 3*z*D0[z]))/(9*z) - 
       (-263 + 298*z - 248*z^2 + 281*z^3 - 68*z*D0[z] + 120*z*D1[z] - 
         72*z*D2[z])/(27*z) + (4/3)*(-1 + D0[z])*Log[2] + 
       ((-92 + 116*z - 79*z^2 + 92*z^3)*Log[1 - z])/(9*z) - 
       (8*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/(3*z) + 
       ((-1 - 9*z + 16*z^2)/(9*(-1 + z)) + (16*(1 - z + z^2)^2*Log[1 - z])/
          (3*(-1 + z)*z))*Log[z] + (-1 - z)*Log[z]^2 + 
       ((4*(-23 + 29*z - 19*z^2 + 23*z^3 - 10*z*D0[z]))/(9*z) + 
         (8*(2 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)*Log[z])/(3*(-1 + z)*z))*
        Log[(2*En)/\[Mu]] + (8*(-1 + 2*z - z^2 + z^3 - z*D0[z])*
         Log[(2*En)/\[Mu]]^2)/(3*z) + (8/3)*(1 + z)*PolyLog[2, z] + 
       delta[1 - z]*(7595/324 + Pi^2*(1/24 - (13*Log[2])/9) + 
         (767*Log[2])/54 + (173*Log[2]^2)/18 - (8*Log[2]^3)/9 + 
         (-(83/27) + (8*Pi^2)/9 + (28*Log[2])/9 + (28*Log[2]^2)/3)*
          Log[(2*Emax)/\[Mu]] + (-(20/9) - (8*Log[2])/3)*Log[(2*Emax)/\[Mu]]^
           2 + (-(674/27) + (4*Pi^2)/9 - (160*Log[2])/9 - (4*Log[2]^2)/3)*
          Log[(2*En)/\[Mu]] + (20/9 + (8*Log[2])/3)*Log[(2*En)/\[Mu]]^2 - 
         (65*Zeta[3])/6)) + CF*nf*TR*
      (-((2*(-1 + z)*(103 + 631*z + 211*z^2))/(27*z)) + 
       (4*Pi^2*(-2 - 3*z - 3*z^2 + 2*z^3))/(9*z) - 
       (4*(-1 + z)*(4 + 7*z + 4*z^2)*Log[1 - z]^2)/(3*z) + 
       (2*(1 + 3*z) - 8*(1 + z)*Log[1 - z]^2)*Log[z] + 
       (1/2)*(-5 - 11*z)*Log[z]^2 + (1/3)*(1 + z)*Log[z]^3 + 
       (-((4*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z)) + 8*(1 + z)*Log[z])*
        Log[(2*En)/\[Mu]]^2 + 4*(1 + 3*z)*PolyLog[2, z] + 
       Log[1 - z]*((8/3)*Pi^2*(1 + z) + (4*(-1 + z)*(20 + 77*z + 38*z^2))/
          (9*z) - 16*(1 + z)*PolyLog[2, z]) + Log[(2*En)/\[Mu]]*
        ((8/3)*Pi^2*(1 + z) + (4*(-1 + z)*(20 + 77*z + 38*z^2))/(9*z) - 
         (8*(-1 + z)*(4 + 7*z + 4*z^2)*Log[1 - z])/(3*z) - 
         4*(1 + 3*z)*Log[z] + 4*(1 + z)*Log[z]^2 - 16*(1 + z)*
          PolyLog[2, z]) - 16*(1 + z)*PolyLog[3, 1 - z] - 
       8*(1 + z)*PolyLog[3, z] + 8*(1 + z)*Zeta[3]) + 
     CA^2*(-((Pi^2*(-33 + 164*z - 31*z^2 + 165*z^3 - 33*z*D0[z] + 
           60*z*D1[z]))/(18*z)) + (-2059 + 1658*z - 1423*z^2 + 2032*z^3 - 
         208*z*D0[z] + 402*z*D1[z] - 198*z*D2[z] + 216*z*D3[z])/(27*z) + 
       (2*(-1 + 4*z - 3*z^2 + z^3 - z*D0[z])*Log[2])/(3*z) + 
       (2*(-55 + 58*z - 47*z^2 + 55*z^3)*Log[1 - z]^2)/(3*z) - 
       (8*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^3)/z - 
       ((-9 - 2*z + 9*z^2 + 2*z^3 + 7*z^4)*Log[z]^3)/(3*(-1 + z)*(1 + z)) + 
       (Pi^2*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z)) - 
       (2*(1 + z + z^2)^2*Log[1 + z]^3)/(z*(1 + z)) + 
       Log[z]^2*(-((176 + 99*z + 159*z^2 + 132*z^3)/(12*z)) + 
         (9*(1 - z + z^2)^2*Log[1 - z])/((-1 + z)*z) + 
         ((1 + z + z^2)^2*Log[1 + z])/(z*(1 + z))) + 
       ((2*(-33 + 14*z - 25*z^2 + 33*z^3 + 11*z*D0[z] + 24*z*D1[z]))/(3*z) - 
         (16*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/z + 
         (8*(1 + 3*z^2 - 4*z^3 + z^4)*Log[z])/((-1 + z)*z))*
        Log[(2*En)/\[Mu]]^2 + (4*(1 + z)*(11 + z + 11*z^2)*PolyLog[2, -z])/
        (3*z) + (2*(55 + 25*z + 49*z^2 + 33*z^3)*PolyLog[2, z])/(3*z) + 
       Log[1 - z]*(-((-536 + 602*z - 337*z^2 + 536*z^3)/(18*z)) + 
         (2*Pi^2*(-4 - z - 8*z^2 - 6*z^3 + 6*z^4))/(3*z*(1 + z)) + 
         (8*(1 + z + z^2)^2*PolyLog[2, -z])/(z*(1 + z)) + 
         32*(1 + z)*PolyLog[2, z]) + Log[(2*En)/\[Mu]]*
        ((2*Pi^2*(-4 - z - 8*z^2 - 6*z^3 + 6*z^4 - 5*z*D0[z] - 5*z^2*D0[z]))/
          (3*z*(1 + z)) - (-268 + 301*z - 167*z^2 + 268*z^3 - 134*z*D0[z] - 
           216*z*D2[z])/(9*z) + (16*(-1 + z)*(11 + 2*z + 11*z^2)*Log[1 - z])/
          (3*z) - (24*(-1 + 2*z - z^2 + z^3)*Log[1 - z]^2)/z + 
         (4*(2 + z + 4*z^2 - z^3 - 4*z^4 + z^5)*Log[z]^2)/
          ((-1 + z)*z*(1 + z)) + Log[z]*
          (-((2*(-22 - 37*z + 66*z^2 - 51*z^3 + 66*z^4))/(3*(-1 + z)*z)) + 
           (8*(1 - z + z^2)^2*Log[1 - z])/((-1 + z)*z) + 
           (8*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z))) + 
         (8*(1 + z + z^2)^2*PolyLog[2, -z])/(z*(1 + z)) + 
         32*(1 + z)*PolyLog[2, z]) + 
       Log[z]*(-((-1120 + 335*z - 708*z^2 + 969*z^3 + 536*z^4)/
           (36*(-1 + z)*z)) - (4*Pi^2*(1 - 2*z + z^2 + 2*z^3 - z^4 + 2*z^5))/
          (3*(-1 + z)*z*(1 + z)) - ((1 + 14*z + 3*z^2 - 18*z^3 + z^4)*
           Log[1 - z]^2)/((-1 + z)*z) + (4*(1 + z)*(11 + z + 11*z^2)*
           Log[1 + z])/(3*z) + (6*(1 + z + z^2)^2*Log[1 + z]^2)/(z*(1 + z)) + 
         Log[1 - z]*(-((2*(33 - 67*z + 90*z^2 - 67*z^3 + 33*z^4))/
             (3*(-1 + z)*z)) + (8*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z))) + 
         (2*(3 - z + 3*z^2 + z^3 - 3*z^4 + z^5)*PolyLog[2, -z])/
          ((-1 + z)*z*(1 + z)) - (2*(1 + z + z^2)^2*PolyLog[2, z])/
          (z*(1 + z))) - (8*(1 - 2*z - 5*z^2 - 2*z^3 + z^4)*
         PolyLog[3, 1 - z])/(z*(1 + z)) + 
       (2*(-13 - 5*z - 13*z^2 + 5*z^3 + 13*z^4 + 5*z^5)*PolyLog[3, -z])/
        ((-1 + z)*z*(1 + z)) + (2*(-1 - 15*z - 9*z^2 + 15*z^3 + 9*z^4 + 
          7*z^5)*PolyLog[3, z])/((-1 + z)*z*(1 + z)) + 
       (12*(1 + z + z^2)^2*PolyLog[3, z/(1 + z)])/(z*(1 + z)) + 
       (4*(1 + z + z^2)^2*PolyLog[3, 1 - z^2])/(z*(1 + z)) - 
       ((32 - 83*z - 9*z^2 + 58*z^3 - 16*z^4 + 42*z^5 + 25*z*D0[z] - 
          25*z^3*D0[z])*Zeta[3])/((-1 + z)*z*(1 + z)) + 
       delta[1 - z]*(-(15653/324) + (179*Pi^4)/1440 - (623*Log[2]^2)/48 + 
         (22*Log[2]^3)/9 - Log[2]^4/12 + Pi^2*(-(59/432) + (143*Log[2])/36 + 
           (5*Log[2]^2)/12) + (64/9 - Pi^2/3 + (22*Log[2])/3)*
          Log[(2*Emax)/\[Mu]]^2 + (-(64/9) - Pi^2 - (22*Log[2])/3)*
          Log[(2*En)/\[Mu]]^2 - 2*PolyLog[4, 1/2] + (715*Zeta[3])/24 + 
         Log[(2*Emax)/\[Mu]]*(383/54 - (22*Pi^2)/9 - (125*Log[2])/9 - 
           (77*Log[2]^2)/3 + (11*Zeta[3])/2) + 
         Log[2]*(-(1835/54) + (25*Zeta[3])/4) + Log[(2*En)/\[Mu]]*
          (2629/54 + Pi^2*(-(11/9) - (4*Log[2])/3) + (613*Log[2])/18 + 
           (11*Log[2]^2)/3 + 9*Zeta[3])))

PgqNNLO[z_, En_] := CF*nf*TR*((2*(56 - 56*z + 13*z^2))/(27*z) - 
       (4*(5 - 5*z + 3*z^2)*Log[1 - z])/(3*z) + 
       ((2 - 2*z + z^2)*Log[1 - z]^2)/(3*z) + 
       (-((4*z)/3) - (8*(2 - 2*z + z^2)*Log[1 - z])/(3*z))*Log[z] + 
       (-((4*(20 - 20*z + 13*z^2))/(9*z)) - (8*(2 - 2*z + z^2)*Log[z])/(3*z))*
        Log[(2*En)/\[Mu]]) + 
     CA*CF*(-((Pi^2*(13 + 48*z + 24*z^2 + 8*z^3))/(9*z)) + 
       (-1225 + 869*z + 77*z^2 + 164*z^3)/(27*z) + (2*(-1 + z)^3*Log[2])/
        (3*z) + ((-270 + 214*z + 43*z^2 + 32*z^3)*Log[1 - z]^2)/(12*z) + 
       (11*(2 - 2*z + z^2)*Log[1 - z]^3)/(6*z) + (1/6)*(-18 - z)*Log[z]^3 + 
       (Pi^2*(2 + 2*z + z^2)*Log[1 + z])/(2*z) - 
       ((2 + 2*z + z^2)*Log[1 + z]^3)/z + 
       Log[z]^2*(-((176 + 132*z + 99*z^2 + 24*z^3)/(12*z)) - 
         (9*(2 - 2*z + z^2)*Log[1 - z])/(2*z) + ((2 + 2*z + z^2)*Log[1 + z])/
          (2*z)) + ((2*(-1 + z)*(31 + 7*z + 4*z^2))/(3*z) + 
         (4*(2 - 2*z + z^2)*Log[1 - z])/z - (8*(1 + z + z^2)*Log[z])/z)*
        Log[(2*En)/\[Mu]]^2 + ((44 + 48*z + 15*z^2 + 8*z^3)*PolyLog[2, -z])/
        (3*z) + (2*(55 + 36*z + 24*z^2 + 6*z^3)*PolyLog[2, z])/(3*z) + 
       Log[1 - z]*((-(4/3))*Pi^2*(3 + z) + (136 - 84*z + 33*z^2 + 176*z^3)/
          (18*z) + (4*(2 + 2*z + z^2)*PolyLog[2, -z])/z + 
         8*(4 + z)*PolyLog[2, z]) + Log[(2*En)/\[Mu]]*
        ((-(4/3))*Pi^2*(3 + z) + (144 - 118*z + 71*z^2 + 88*z^3)/(9*z) + 
         (4*(-31 + 24*z + 6*z^2 + 4*z^3)*Log[1 - z])/(3*z) + 
         (6*(2 - 2*z + z^2)*Log[1 - z]^2)/z - (2*(4 + 2*z + 3*z^2)*Log[z]^2)/
          z + Log[z]*(-((4*(11 + 35*z + 8*z^2 + 4*z^3))/(3*z)) - 
           (4*(2 - 2*z + z^2)*Log[1 - z])/z + (4*(2 + 2*z + z^2)*Log[1 + z])/
            z) + (4*(2 + 2*z + z^2)*PolyLog[2, -z])/z + 
         8*(4 + z)*PolyLog[2, z]) + Log[z]*((2*Pi^2*(2 - 4*z + z^2))/(3*z) - 
         (560 + 357*z + 240*z^2 + 88*z^3)/(18*z) + 
         ((2 + 30*z + 9*z^2)*Log[1 - z]^2)/(2*z) + 
         ((44 + 48*z + 15*z^2 + 8*z^3)*Log[1 + z])/(3*z) + 
         (3*(2 + 2*z + z^2)*Log[1 + z]^2)/z + Log[1 - z]*
          (-((-66 + 68*z - 25*z^2 + 4*z^3)/(3*z)) + 
           (4*(2 + 2*z + z^2)*Log[1 + z])/z) - 
         ((6 - 2*z + 3*z^2)*PolyLog[2, -z])/z - 
         ((2 + 2*z + z^2)*PolyLog[2, z])/z) + 
       (4*(-2 + 6*z + z^2)*PolyLog[3, 1 - z])/z + 
       ((26 + 10*z + 13*z^2)*PolyLog[3, -z])/z + 
       ((2 + 30*z + 5*z^2)*PolyLog[3, z])/z + 
       (6*(2 + 2*z + z^2)*PolyLog[3, z/(1 + z)])/z + 
       (2*(2 + 2*z + z^2)*PolyLog[3, 1 - z^2])/z + 
       (2*(8 - 21*z + 2*z^2)*Zeta[3])/z) + 
     CF^2*((Pi^2*(30 - 22*z + 27*z^2))/(12*z) - (108 - 146*z + 29*z^2)/
        (4*z) - ((42 - 58*z + 27*z^2)*Log[1 - z]^2)/(4*z) + 
       (13*(2 - 2*z + z^2)*Log[1 - z]^3)/(6*z) + 
       ((1/4)*(-3 + 5*z) + 2*(-2 + z)*Log[1 - z]^2)*Log[z] + 
       (1/8)*(20 + 17*z)*Log[z]^2 + (1/12)*(2 - z)*Log[z]^3 + 
       (Pi^2*(2 - 2*z + z^2)*Log[(2*Emax)/\[Mu]])/(3*z) + 
       (4 - z + (4*(2 - 2*z + z^2)*Log[1 - z])/z - 2*(-2 + z)*Log[z])*
        Log[(2*En)/\[Mu]]^2 + (-8 - 5*z)*PolyLog[2, z] + 
       Log[1 - z]*(-((-36 + 46*z + 3*z^2)/(2*z)) - (Pi^2*(10 - 14*z + 7*z^2))/
          (3*z) + 4*(-2 + z)*PolyLog[2, z]) + Log[(2*En)/\[Mu]]*
        (-((-10 + 15*z + 4*z^2)/z) - (Pi^2*(10 - 14*z + 7*z^2))/(3*z) - 
         (4*(-1 + z)*(-3 + 2*z)*Log[1 - z])/z + 
         (6*(2 - 2*z + z^2)*Log[1 - z]^2)/z + (8 + 5*z)*Log[z] + 
         (2 - z)*Log[z]^2 + 4*(-2 + z)*PolyLog[2, z]) + 
       4*(-2 + z)*PolyLog[3, 1 - z] + 2*(-2 + z)*PolyLog[3, z] + 
       (2*(8 - 6*z + 3*z^2)*Zeta[3])/z)

PqqNNLO[z_, En_] := CF*nf*TR*((Pi^2*(-1 + 5*z^2 + 6*D0[z] - 6*z*D0[z]))/
        (9*(-1 + z)) + (1/27)*(-67 - 19*z + 68*D0[z] - 120*D1[z] + 
         72*D2[z]) + (4/3)*(-1 + D0[z])*Log[2] + (8/9)*(1 + 4*z)*Log[1 - z] - 
       (4/3)*(1 + z)*Log[1 - z]^2 - ((-7 + 6*z + 5*z^2)*Log[z])/
        (9*(-1 + z)) + ((1 + z^2)*Log[z]^2)/(2*(-1 + z)) + 
       ((8/9)*(1 + 4*z - 5*D0[z] + 6*D1[z]) - (8/3)*(1 + z)*Log[1 - z] + 
         (4*(1 + z^2)*Log[z])/(3*(-1 + z)))*Log[(2*En)/\[Mu]] - 
       (4/3)*(1 + z - 2*D0[z])*Log[(2*En)/\[Mu]]^2 - 
       (4*(1 + z^2)*PolyLog[2, z])/(3*(-1 + z)) + 
       delta[1 - z]*(1289/108 + Pi^2*(61/216 - Log[2]) + (155*Log[2])/18 + 
         (68*Log[2]^2)/9 - (8*Log[2]^3)/9 + (-(83/27) + (8*Pi^2)/9 + 
           (28*Log[2])/9 + (28*Log[2]^2)/3)*Log[(2*Emax)/\[Mu]] + 
         (-(20/9) - (8*Log[2])/3)*Log[(2*Emax)/\[Mu]]^2 + 
         (-(124/9) - (4*Pi^2)/9 - (64*Log[2])/9 - (4*Log[2]^2)/3)*
          Log[(2*En)/\[Mu]] + (38/9 + (8*Log[2])/3)*Log[(2*En)/\[Mu]]^2 - 
         (11*Zeta[3])/2)) + CF*TR*(-(((-1 + z)*(340 + 517*z + 160*z^2))/
         (54*z)) + (2*Pi^2*(2 + 3*z + 12*z^2 + 4*z^3))/(9*z) - 
       (2*(-1 + z)^3*Log[2])/(3*z) - (2*(-1 + z)*(4 + 7*z + 4*z^2)*
         Log[1 - z]^2)/(3*z) + ((32 + 33*z + 81*z^2 + 24*z^3)*Log[z]^2)/
        (12*z) + (1/6)*(1 + z)*Log[z]^3 + 
       Log[z]*((64 + 75*z + 126*z^2 + 32*z^3)/(9*z) + 
         (2*(-1 + z)*(2 - z + 2*z^2)*Log[1 - z])/(3*z) - 
         4*(1 + z)*Log[1 - z]^2 - (4*(1 + z)*(2 + z + 2*z^2)*Log[1 + z])/
          (3*z)) + (-((2*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z)) + 
         4*(1 + z)*Log[z])*Log[(2*En)/\[Mu]]^2 - 
       (4*(1 + z)*(2 + z + 2*z^2)*PolyLog[2, -z])/(3*z) - 
       (4*(5 + 6*z + 12*z^2 + 3*z^3)*PolyLog[2, z])/(3*z) + 
       Log[1 - z]*((4/3)*Pi^2*(1 + z) - (4*(-1 + z)*(13 - 2*z + 22*z^2))/
          (9*z) - 8*(1 + z)*PolyLog[2, z]) + Log[(2*En)/\[Mu]]*
        ((4/3)*Pi^2*(1 + z) - (4*(-1 + z)*(13 - 2*z + 22*z^2))/(9*z) - 
         (4*(-1 + z)*(4 + 7*z + 4*z^2)*Log[1 - z])/(3*z) + 
         (2*(8 + 15*z + 21*z^2 + 8*z^3)*Log[z])/(3*z) + 2*(1 + z)*Log[z]^2 - 
         8*(1 + z)*PolyLog[2, z]) - 8*(1 + z)*PolyLog[3, 1 - z] - 
       4*(1 + z)*PolyLog[3, z] + 4*(1 + z)*Zeta[3]) + 
     CA*CF*(-((Pi^2*(-1 - 3*z + 26*z^2 + 33*D0[z] - 33*z*D0[z] - 12*D1[z] + 
           12*z*D1[z]))/(18*(-1 + z))) + (2/27)*(67 + z - 104*D0[z] + 
         201*D1[z] - 99*D2[z]) - (2/3)*(-1 + D0[z])*Log[2] + 
       (11/3)*(1 + z)*Log[1 - z]^2 - ((27 - 12*z + 7*z^2)*Log[z]^2)/
        (8*(-1 + z)) - (7*(1 + z^2)*Log[z]^3)/(12*(-1 + z)) + 
       ((1/3)*Pi^2*(1 + z - 2*D0[z]) - (2/9)*(-10 + 77*z - 67*D0[z] + 
           66*D1[z]) + (22/3)*(1 + z)*Log[1 - z] - ((17 + 5*z^2)*Log[z])/
          (3*(-1 + z)) - ((1 + z^2)*Log[z]^2)/(-1 + z))*Log[(2*En)/\[Mu]] + 
       (11/3)*(1 + z - 2*D0[z])*Log[(2*En)/\[Mu]]^2 - 
       2*(1 + z)*PolyLog[2, -z] + (2*(10 - 3*z + 4*z^2)*PolyLog[2, z])/
        (3*(-1 + z)) + Log[z]*(-((Pi^2*(1 + z^2))/(3*(-1 + z))) + 
         (-109 + 114*z + 83*z^2)/(18*(-1 + z)) + (-1 + z)*Log[1 - z] + 
         ((1 + z^2)*Log[1 - z]^2)/(-1 + z) - 2*(1 + z)*Log[1 + z] - 
         (2*(1 + z^2)*PolyLog[2, -z])/(-1 + z) - ((1 + z^2)*PolyLog[2, z])/
          (-1 + z)) + Log[1 - z]*((1/18)*(40 - 299*z) + 
         (Pi^2*(-3 + z^2))/(6*(-1 + z)) + ((1 + z^2)*PolyLog[2, z])/
          (-1 + z)) + (5*(1 + z^2)*PolyLog[3, 1 - z])/(-1 + z) + 
       (4*(1 + z^2)*PolyLog[3, -z])/(-1 + z) + (4*(1 + z^2)*PolyLog[3, z])/
        (-1 + z) - ((-7 + 11*z^2 + 18*D0[z] - 18*z*D0[z])*Zeta[3])/
        (2*(-1 + z)) + delta[1 - z]*(-(1561/36) + (211*Pi^4)/1440 - 
         (415*Log[2]^2)/36 + (22*Log[2]^3)/9 - Log[2]^4/12 + 
         Pi^2*(-(103/432) + (15*Log[2])/4 + (5*Log[2]^2)/12) + 
         (64/9 - Pi^2/3 + (22*Log[2])/3)*Log[(2*Emax)/\[Mu]]^2 + 
         (-(227/18) + Pi^2/3 - (22*Log[2])/3)*Log[(2*En)/\[Mu]]^2 - 
         2*PolyLog[4, 1/2] + Log[(2*En)/\[Mu]]*(263/6 + 
           Pi^2*(-(7/9) - (4*Log[2])/3) + (224*Log[2])/9 + (11*Log[2]^2)/3 - 
           7*Zeta[3]) + (217*Zeta[3])/8 + Log[(2*Emax)/\[Mu]]*
          (383/54 - (22*Pi^2)/9 - (125*Log[2])/9 - (77*Log[2]^2)/3 + 
           (11*Zeta[3])/2) + Log[2]*(-(284/9) + (25*Zeta[3])/4))) + 
     CF^2*(-((Pi^2*(-2 - 4*z + 3*z^2 - 8*D1[z] + 8*z*D1[z]))/(3*(-1 + z))) + 
       (1/2)*(-17 + 23*z + 16*D3[z]) + 2*(-1 + z)*Log[1 - z]^2 - 
       4*(1 + z)*Log[1 - z]^3 + (-((-25 + 14*z + 2*z^2)/(4*(-1 + z))) + 
         (9*(1 + z^2)*Log[1 - z])/(2*(-1 + z)))*Log[z]^2 + 
       (1/12)*(1 + z)*Log[z]^3 + (-2*(5 + z - 6*D0[z] - 8*D1[z]) - 
         8*(1 + z)*Log[1 - z] + (2*(1 + 3*z^2)*Log[z])/(-1 + z))*
        Log[(2*En)/\[Mu]]^2 + 4*(1 + z)*PolyLog[2, -z] + 
       (2*(-5 + 2*z^2)*PolyLog[2, z])/(-1 + z) + Log[(2*En)/\[Mu]]*
        (-7 + 7*z + (2/3)*Pi^2*(3 + 3*z - 4*D0[z]) + 12*D1[z] + 24*D2[z] - 
         2*(5 + z)*Log[1 - z] - 12*(1 + z)*Log[1 - z]^2 + 
         (-((2*(-3 + 2*z + 4*z^2))/(-1 + z)) + (4*(1 + z^2)*Log[1 - z])/
            (-1 + z))*Log[z] + ((3 + 5*z^2)*Log[z]^2)/(-1 + z) - 
         4*(1 + z)*PolyLog[2, z]) + 
       Log[z]*(-(((1 + z)*(-17 + 22*z))/(2*(-1 + z))) - (2*Pi^2*(1 + z^2))/
          (3*(-1 + z)) - ((7 - 2*z + 7*z^2)*Log[1 - z])/(-1 + z) - 
         ((-1 + 7*z^2)*Log[1 - z]^2)/(2*(-1 + z)) + 4*(1 + z)*Log[1 + z] + 
         (4*(1 + z^2)*PolyLog[2, -z])/(-1 + z) + ((1 + z^2)*PolyLog[2, z])/
          (-1 + z)) + Log[1 - z]*((1/2)*(-20 + 19*z) + (Pi^2*(-11 + 13*z^2))/
          (6*(-1 + z)) - ((-3 + 5*z^2)*PolyLog[2, z])/(-1 + z)) - 
       ((1 + 9*z^2)*PolyLog[3, 1 - z])/(-1 + z) - 
       (8*(1 + z^2)*PolyLog[3, -z])/(-1 + z) - ((-1 + 3*z^2)*PolyLog[3, z])/
        (-1 + z) - ((-1 + 11*z^2 + 16*D0[z] - 16*z*D0[z])*Zeta[3])/(-1 + z) + 
       delta[1 - z]*(-(Pi^4/45) - (9*Log[2]^2)/16 + (9/2 - (4*Pi^2)/3)*
          Log[(2*En)/\[Mu]]^2 + Log[(2*En)/\[Mu]]*((9*Log[2])/2 + 
           16*Zeta[3])))       
                     
PqgNNLO[z_, En_] := CA*TR*((Pi^2*(4 + 6*z + 27*z^2 + 53*z^3))/(9*z) - 
       (-340 - 447*z - 129*z^2 + 970*z^3)/(54*z) - (2*(-1 + z)^3*Log[2])/
        (3*z) - ((-1 + z)*(8 + 14*z + 59*z^2)*Log[1 - z]^2)/(3*z) + 
       (13/6)*(1 - 2*z + 2*z^2)*Log[1 - z]^3 + (1/6)*(1 + 18*z)*Log[z]^3 + 
       (1/2)*Pi^2*(-1 - 2*z - 2*z^2)*Log[1 + z] + (1 + 2*z + 2*z^2)*
        Log[1 + z]^3 + Log[z]^2*((32 + 33*z + 204*z^2 + 132*z^3)/(12*z) + 
         (1/2)*(-1 - 2*z - 2*z^2)*Log[1 + z]) + 
       (-((2*(-1 + z)*(4 + 7*z + 31*z^2))/(3*z)) + 4*(1 - 2*z + 2*z^2)*
          Log[1 - z] + 4*(1 + 4*z)*Log[z])*Log[(2*En)/\[Mu]]^2 - 
       (2*(1 + z)*(4 + 2*z + 19*z^2)*PolyLog[2, -z])/(3*z) - 
       (2*(10 + 12*z + 60*z^2 + 33*z^3)*PolyLog[2, z])/(3*z) + 
       Log[z]*((4*Pi^2*z)/3 + (64 + 75*z + 315*z^2 + 68*z^3)/(9*z) + 
         (-3 - 18*z + 2*z^2)*Log[1 - z]^2 - (2*(1 + z)*(4 + 2*z + 19*z^2)*
           Log[1 + z])/(3*z) - 3*(1 + 2*z + 2*z^2)*Log[1 + z]^2 + 
         Log[1 - z]*((2*(-1 + z)*(2 - z + 11*z^2))/(3*z) - 
           4*(1 + 2*z + 2*z^2)*Log[1 + z]) + (-1 + 6*z - 2*z^2)*
          PolyLog[2, -z] + 4*z*PolyLog[2, z]) + Log[(2*En)/\[Mu]]*
        ((-(4/3))*Pi^2*z*(-5 + 2*z) - (2*(-26 + 39*z - 93*z^2 + 71*z^3))/
          (9*z) - (4*(-1 + z)*(4 + 7*z + 31*z^2)*Log[1 - z])/(3*z) + 
         6*(1 - 2*z + 2*z^2)*Log[1 - z]^2 + 2*(1 + 6*z)*Log[z]^2 + 
         Log[z]*((2*(8 + 15*z + 48*z^2 + 44*z^3))/(3*z) - 4*(1 + 2*z + 2*z^2)*
            Log[1 + z]) - 4*(1 + 2*z + 2*z^2)*PolyLog[2, -z] - 
         8*(1 + 4*z)*PolyLog[2, z]) + Log[1 - z]*
        ((1/6)*Pi^2*(-1 + 42*z - 18*z^2) - (-104 + 156*z - 399*z^2 + 320*z^3)/
          (18*z) - 4*(1 + 2*z + 2*z^2)*PolyLog[2, -z] + (-7 - 34*z + 2*z^2)*
          PolyLog[2, z]) + (1 - 34*z + 18*z^2)*PolyLog[3, 1 - z] + 
       (-5 - 26*z - 10*z^2)*PolyLog[3, -z] - 4*(1 + 8*z)*PolyLog[3, z] - 
       6*(1 + 2*z + 2*z^2)*PolyLog[3, z/(1 + z)] - 2*(1 + 2*z + 2*z^2)*
        PolyLog[3, 1 - z^2] + (9 + 16*z + 10*z^2)*Zeta[3]) + 
     CF*TR*((1/4)*(-69 + 255*z - 196*z^2) + (1/12)*Pi^2*
        (11 - 42*z + 34*z^2) + (-7 + 21*z - 17*z^2)*Log[1 - z]^2 + 
       (11/6)*(1 - 2*z + 2*z^2)*Log[1 - z]^3 + 
       ((1/8)*(-3 - 20*z + 24*z^2) - (9/2)*(1 - 2*z + 2*z^2)*Log[1 - z])*
        Log[z]^2 + (1/12)*(15 - 30*z + 28*z^2)*Log[z]^3 + 
       (1/3)*Pi^2*(1 - 2*z + 2*z^2)*Log[(2*Emax)/\[Mu]] + 
       (-1 + 4*z + 4*(1 - 2*z + 2*z^2)*Log[1 - z] - 2*(1 - 2*z + 4*z^2)*
          Log[z])*Log[(2*En)/\[Mu]]^2 + 3*PolyLog[2, z] + 
       Log[(2*En)/\[Mu]]*(16 - 47*z + 36*z^2 + (1/3)*Pi^2*
          (-1 + 2*z - 6*z^2) - 4*(-1 + z)*(-2 + 5*z)*Log[1 - z] + 
         6*(1 - 2*z + 2*z^2)*Log[1 - z]^2 + (3 - 20*z + 20*z^2 - 
           4*(1 - 2*z + 2*z^2)*Log[1 - z])*Log[z] + (-1 + 2*z - 4*z^2)*
          Log[z]^2 + 4*(-1 + 2*z)*PolyLog[2, z]) + 
       Log[1 - z]*((1/6)*Pi^2*(-1 + 2*z - 10*z^2) + 
         (1/2)*(32 - 109*z + 88*z^2) + (-5 + 10*z - 2*z^2)*PolyLog[2, z]) + 
       Log[z]*((1/4)*(4 + 35*z - 32*z^2) + (4/3)*Pi^2*(1 - 2*z + 2*z^2) + 
         2*(3 - 7*z + 7*z^2)*Log[1 - z] + (1/2)*(-5 + 10*z - 2*z^2)*
          Log[1 - z]^2 + (1 - 2*z + 2*z^2)*PolyLog[2, z]) + 
       (-9 + 18*z - 10*z^2)*PolyLog[3, 1 - z] + (-9 + 18*z - 14*z^2)*
        PolyLog[3, z] + 2*(9 - 18*z + 16*z^2)*Zeta[3])
        
PqqbNNLO[z_, En_] := CF*TR*(-(((-1 + z)*(340 + 517*z + 160*z^2))/(54*z)) + 
       (2*Pi^2*(2 + 3*z + 12*z^2 + 4*z^3))/(9*z) - (2*(-1 + z)^3*Log[2])/
        (3*z) - (2*(-1 + z)*(4 + 7*z + 4*z^2)*Log[1 - z]^2)/(3*z) + 
       ((32 + 33*z + 81*z^2 + 24*z^3)*Log[z]^2)/(12*z) + 
       (1/6)*(1 + z)*Log[z]^3 + Log[z]*((64 + 75*z + 126*z^2 + 32*z^3)/
          (9*z) + (2*(-1 + z)*(2 - z + 2*z^2)*Log[1 - z])/(3*z) - 
         4*(1 + z)*Log[1 - z]^2 - (4*(1 + z)*(2 + z + 2*z^2)*Log[1 + z])/
          (3*z)) + (-((2*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z)) + 
         4*(1 + z)*Log[z])*Log[(2*En)/\[Mu]]^2 - 
       (4*(1 + z)*(2 + z + 2*z^2)*PolyLog[2, -z])/(3*z) - 
       (4*(5 + 6*z + 12*z^2 + 3*z^3)*PolyLog[2, z])/(3*z) + 
       Log[1 - z]*((4/3)*Pi^2*(1 + z) - (4*(-1 + z)*(13 - 2*z + 22*z^2))/
          (9*z) - 8*(1 + z)*PolyLog[2, z]) + Log[(2*En)/\[Mu]]*
        ((4/3)*Pi^2*(1 + z) - (4*(-1 + z)*(13 - 2*z + 22*z^2))/(9*z) - 
         (4*(-1 + z)*(4 + 7*z + 4*z^2)*Log[1 - z])/(3*z) + 
         (2*(8 + 15*z + 21*z^2 + 8*z^3)*Log[z])/(3*z) + 2*(1 + z)*Log[z]^2 - 
         8*(1 + z)*PolyLog[2, z]) - 8*(1 + z)*PolyLog[3, 1 - z] - 
       4*(1 + z)*PolyLog[3, z] + 4*(1 + z)*Zeta[3]) + 
     CA*CF*((1/12)*Pi^2*(-3 + z) + (15/4)*(-1 + z) - (7*(1 + z^2)*Log[z]^3)/
        (12*(1 + z)) + (Pi^2*(1 + z^2)*Log[1 + z])/(2*(1 + z)) - 
       ((1 + z^2)*Log[1 + z]^3)/(1 + z) + 
       Log[z]^2*(-2 - z + ((1 + z^2)*Log[1 + z])/(2*(1 + z))) + 
       3*(1 + z)*PolyLog[2, -z] + Log[1 - z]*(4*(-1 + z) + 
         (Pi^2*(1 + z^2))/(3*(1 + z)) + (4*(1 + z^2)*PolyLog[2, -z])/
          (1 + z)) + Log[(2*En)/\[Mu]]*(4*(-1 + z) + (Pi^2*(1 + z^2))/
          (3*(1 + z)) - ((1 + z^2)*Log[z]^2)/(1 + z) + 
         Log[z]*(-2*(1 + z) + (4*(1 + z^2)*Log[1 + z])/(1 + z)) + 
         (4*(1 + z^2)*PolyLog[2, -z])/(1 + z)) + (3 + z)*PolyLog[2, z] + 
       Log[z]*((1/4)*(-19 - 11*z) - (Pi^2*(1 + z^2))/(3*(1 + z)) + 
         3*(1 + z)*Log[1 + z] + (3*(1 + z^2)*Log[1 + z]^2)/(1 + z) + 
         Log[1 - z]*(1 - z + (4*(1 + z^2)*Log[1 + z])/(1 + z)) - 
         ((1 + z^2)*PolyLog[2, -z])/(1 + z) - ((1 + z^2)*PolyLog[2, z])/
          (1 + z)) - (4*(1 + z^2)*PolyLog[3, 1 - z])/(1 + z) + 
       (9*(1 + z^2)*PolyLog[3, -z])/(1 + z) + (4*(1 + z^2)*PolyLog[3, z])/
        (1 + z) + (6*(1 + z^2)*PolyLog[3, z/(1 + z)])/(1 + z) + 
       (2*(1 + z^2)*PolyLog[3, 1 - z^2])/(1 + z) - (5*(1 + z^2)*Zeta[3])/
        (2*(1 + z))) + CF^2*((1/6)*Pi^2*(3 - z) - (15/2)*(-1 + z) + 
       (7*(1 + z^2)*Log[z]^3)/(6*(1 + z)) - (Pi^2*(1 + z^2)*Log[1 + z])/
        (1 + z) + (2*(1 + z^2)*Log[1 + z]^3)/(1 + z) + 
       Log[z]^2*(2*(2 + z) - ((1 + z^2)*Log[1 + z])/(1 + z)) - 
       6*(1 + z)*PolyLog[2, -z] + Log[1 - z]*(-8*(-1 + z) - 
         (2*Pi^2*(1 + z^2))/(3*(1 + z)) - (8*(1 + z^2)*PolyLog[2, -z])/
          (1 + z)) + Log[(2*En)/\[Mu]]*(-8*(-1 + z) - (2*Pi^2*(1 + z^2))/
          (3*(1 + z)) + (2*(1 + z^2)*Log[z]^2)/(1 + z) + 
         Log[z]*(4*(1 + z) - (8*(1 + z^2)*Log[1 + z])/(1 + z)) - 
         (8*(1 + z^2)*PolyLog[2, -z])/(1 + z)) - 2*(3 + z)*PolyLog[2, z] + 
       Log[z]*((1/2)*(19 + 11*z) + (2*Pi^2*(1 + z^2))/(3*(1 + z)) - 
         6*(1 + z)*Log[1 + z] - (6*(1 + z^2)*Log[1 + z]^2)/(1 + z) + 
         Log[1 - z]*(2*(-1 + z) - (8*(1 + z^2)*Log[1 + z])/(1 + z)) + 
         (2*(1 + z^2)*PolyLog[2, -z])/(1 + z) + (2*(1 + z^2)*PolyLog[2, z])/
          (1 + z)) + (8*(1 + z^2)*PolyLog[3, 1 - z])/(1 + z) - 
       (18*(1 + z^2)*PolyLog[3, -z])/(1 + z) - (8*(1 + z^2)*PolyLog[3, z])/
        (1 + z) - (12*(1 + z^2)*PolyLog[3, z/(1 + z)])/(1 + z) - 
       (4*(1 + z^2)*PolyLog[3, 1 - z^2])/(1 + z) + (5*(1 + z^2)*Zeta[3])/
        (1 + z))                      

PqqpNNLO[z_, En_] := CF*TR*(-(((-1 + z)*(340 + 517*z + 160*z^2))/(54*z)) + 
      (2*Pi^2*(2 + 3*z + 12*z^2 + 4*z^3))/(9*z) - (2*(-1 + z)^3*Log[2])/
       (3*z) - (2*(-1 + z)*(4 + 7*z + 4*z^2)*Log[1 - z]^2)/(3*z) + 
      ((32 + 33*z + 81*z^2 + 24*z^3)*Log[z]^2)/(12*z) + 
      (1/6)*(1 + z)*Log[z]^3 + Log[z]*((64 + 75*z + 126*z^2 + 32*z^3)/(9*z) + 
        (2*(-1 + z)*(2 - z + 2*z^2)*Log[1 - z])/(3*z) - 
        4*(1 + z)*Log[1 - z]^2 - (4*(1 + z)*(2 + z + 2*z^2)*Log[1 + z])/
         (3*z)) + (-((2*(-1 + z)*(4 + 7*z + 4*z^2))/(3*z)) + 
        4*(1 + z)*Log[z])*Log[(2*En)/\[Mu]]^2 - 
      (4*(1 + z)*(2 + z + 2*z^2)*PolyLog[2, -z])/(3*z) - 
      (4*(5 + 6*z + 12*z^2 + 3*z^3)*PolyLog[2, z])/(3*z) + 
      Log[1 - z]*((4/3)*Pi^2*(1 + z) - (4*(-1 + z)*(13 - 2*z + 22*z^2))/
         (9*z) - 8*(1 + z)*PolyLog[2, z]) + Log[(2*En)/\[Mu]]*
       ((4/3)*Pi^2*(1 + z) - (4*(-1 + z)*(13 - 2*z + 22*z^2))/(9*z) - 
        (4*(-1 + z)*(4 + 7*z + 4*z^2)*Log[1 - z])/(3*z) + 
        (2*(8 + 15*z + 21*z^2 + 8*z^3)*Log[z])/(3*z) + 2*(1 + z)*Log[z]^2 - 
        8*(1 + z)*PolyLog[2, z]) - 8*(1 + z)*PolyLog[3, 1 - z] - 
      4*(1 + z)*PolyLog[3, z] + 4*(1 + z)*Zeta[3])

(*----------------------------------------------------------------------
                               Elastic functions                              
----------------------------------------------------------------------*)

\[Gamma]WgTOgg[En_] := CA*(203/72 + Log[Emax/En]*(11/6 + Log[Emax/En]))

\[Gamma]WqTOqg[En_] := CF*(121/36 + Log[Emax/En]*(17/6 + Log[Emax/En]))

DT2 := CA*(9607/324 - (21*Pi^2)/32 - (199*Pi^4)/1440 + 
       (-(119/36) + Pi^2/3)*Log[2]^2 + (11*Log[2]^3)/3 + 
       ((-(131/9) + (4*Pi^2)/3)*Log[2] + (44*Log[2]^2)/3)*Log[Emax/\[Mu]] + 
       (-(131/18) + (2*Pi^2)/3 + (22*Log[2])/3)*Log[Emax/\[Mu]]^2 + 
       Log[2]*(1433/108 - (11*Pi^2)/6 - 8*Zeta[3]) - (935*Zeta[3])/72) + 
     nf*TR*(-(746/81) + (5*Pi^2)/72 + (-(67/27) + (2*Pi^2)/3)*Log[2] - 
       Log[2]^2/18 - (4*Log[2]^3)/3 + ((46*Log[2])/9 - (16*Log[2]^2)/3)*
        Log[Emax/\[Mu]] + (23/9 - (8*Log[2])/3)*Log[Emax/\[Mu]]^2 + 
       (85*Zeta[3])/18)
                           
DgISR[En_] := nf^2*TR^2*(260/81 + (40*Log[2])/27 + (5*Log[2]^2)/9 + 
       (40/27 + (8*Log[2])/3)*Log[Emax/En] + (-(40/27) - (8*Log[2])/3)*
        Log[(2*Emax)/\[Mu]]) + CA^2*(4411/162 + (1441*Log[2])/108 - 
       (11/9)*Pi^2*Log[2] + (605*Log[2]^2)/144 + 
       (64/9 - Pi^2/3 + (22*Log[2])/3)*Log[Emax/En]^2 + 
       (-(352/27) + (11*Pi^2)/6 - (121*Log[2])/6)*Log[(2*Emax)/\[Mu]] + 
       Log[Emax/En]*(1154/27 + Pi^2*(-(11/6) - (4*Log[2])/3) + 
         (625*Log[2])/18 + (11*Log[2]^2)/3 + (-(128/9) + (2*Pi^2)/3 - 
           (44*Log[2])/3)*Log[(2*Emax)/\[Mu]] - 16*Zeta[3]) - 
       (44*Zeta[3])/3) + CA*nf*TR*(-(1517/81) - (241*Log[2])/27 + 
       (4/9)*Pi^2*Log[2] - (55*Log[2]^2)/18 + (-(20/9) - (8*Log[2])/3)*
        Log[Emax/En]^2 + (238/27 - (2*Pi^2)/3 + (44*Log[2])/3)*
        Log[(2*Emax)/\[Mu]] + Log[Emax/En]*(-(166/9) + (2*Pi^2)/3 - 
         (172*Log[2])/9 - (4*Log[2]^2)/3 + (40/9 + (16*Log[2])/3)*
          Log[(2*Emax)/\[Mu]]) + (16*Zeta[3])/3)
          
DqISR[En_] := CF^2*((9*Log[2]^2)/16 + (9/2)*Log[2]*Log[Emax/En] - 
       (9/2)*Log[2]*Log[(2*Emax)/\[Mu]]) + 
     CF*nf*TR*(-(65/9) - (10*Log[2])/3 - Log[2]^2 + (-(20/9) - (8*Log[2])/3)*
        Log[Emax/En]^2 + (10/3 + 4*Log[2])*Log[(2*Emax)/\[Mu]] + 
       Log[Emax/En]*(-(350/27) - (76*Log[2])/9 - (4*Log[2]^2)/3 + 
         (40/9 + (16*Log[2])/3)*Log[(2*Emax)/\[Mu]])) + 
     CA*CF*(401/18 + (131*Log[2])/12 - Pi^2*Log[2] + (11*Log[2]^2)/4 + 
       (64/9 - Pi^2/3 + (22*Log[2])/3)*Log[Emax/En]^2 + 
       (-(32/3) + (3*Pi^2)/2 - 11*Log[2])*Log[(2*Emax)/\[Mu]] + 
       Log[Emax/En]*(1090/27 + Pi^2*(-(3/2) - (4*Log[2])/3) + 
         (230*Log[2])/9 + (11*Log[2]^2)/3 + (-(128/9) + (2*Pi^2)/3 - 
           (44*Log[2])/3)*Log[(2*Emax)/\[Mu]] - 16*Zeta[3]) - 12*Zeta[3])          

DgFSR[En_] := nf^2*TR^2*(-(251/54) + (2*Pi^2)/27 - (40/27)*Log[Emax/En] + 
       (40/27)*Log[(2*Emax)/\[Mu]]) + 
     CA*nf*TR*(10315/324 + Pi^2*(-(7/24) - Log[2]) + (65*Log[2])/18 + 
       (59*Log[2]^2)/9 - (8*Log[2]^3)/9 + (104/27 + (2*Pi^2)/9 - 
         (4*Log[2])/3)*Log[Emax/En] + (-(149/9) + (2*Pi^2)/3 + 8*Log[2]^2)*
        Log[(2*Emax)/\[Mu]] - (31*Zeta[3])/2) + 
     CF*nf*TR*(-(27/4) + (59*Pi^2)/108 + (-2 + (2*Pi^2)/9)*Log[Emax/En] + 
       2*Log[(2*Emax)/\[Mu]] + (20*Zeta[3])/3) + 
     CA^2*(-(40201/648) + (47*Pi^4)/160 - (79*Log[2]^2)/9 + (22*Log[2]^3)/9 - 
       Log[2]^4/12 + Pi^2*(259/432 + (11*Log[2])/4 + (5*Log[2]^2)/12) - 
       2*PolyLog[4, 1/2] + Log[(2*Emax)/\[Mu]]*(1010/27 + 
         Pi^2*(-(11/6) - (4*Log[2])/3) - 22*Log[2]^2 - (15*Zeta[3])/2) + 
       Log[Emax/En]*(-(11/18) - (11*Pi^2)/18 + (2*Log[2])/3 - 3*Zeta[3]) + 
       (583*Zeta[3])/24 + Log[2]*(-(713/36) + (25*Zeta[3])/4))          
                              
DqFSR[En_] := CF*nf*TR*((65/18 - Pi^2)*Log[2] + (59*Log[2]^2)/9 - 
       (8*Log[2]^3)/9 + (13/27 - (4*Log[2])/3)*Log[Emax/En] + 
       ((4/27)*(-89 + 6*Pi^2) + 8*Log[2]^2)*Log[(2*Emax)/\[Mu]] + 
       (1/216)*(3583 - 7*Pi^2 - 2196*Zeta[3])) + 
     CF^2*(-(271/32) - (59*Pi^2)/108 + (2*Pi^4)/9 + Log[(2*Emax)/\[Mu]]*
        (-(3/4) + Pi^2 - 12*Zeta[3]) + (9*Zeta[3])/2 + 
       Log[Emax/En]*(3/4 - (5*Pi^2)/9 + 12*Zeta[3])) + 
     CA*CF*((-(79/9) + (5*Pi^2)/12)*Log[2]^2 + (22*Log[2]^3)/9 - 
       Log[2]^4/12 - 2*PolyLog[4, 1/2] + Log[Emax/En]*(-(221/108) + Pi^2/2 + 
         (2*Log[2])/3 - 15*Zeta[3]) + (1/36)*Log[2]*(-713 + 99*Pi^2 + 
         225*Zeta[3]) + (-228825 + 6430*Pi^2 + 309*Pi^4 + 88380*Zeta[3])/
        4320 + Log[(2*Emax)/\[Mu]]*((-(4/3))*Pi^2*Log[2] - 22*Log[2]^2 + 
         (1/108)*(4195 - 318*Pi^2 + 486*Zeta[3])))

(*----------------------------------------------------------------------
                         Double-soft finite remainders                        
----------------------------------------------------------------------*)

DSfin[i_, j_] := CA*(649/162 - (263*Pi^4)/1440 - (11/3)*Ci3[\[Theta][i, j]] - 
       2*G[-1, 0, 0, 1, \[Eta][i, j]] + (7/2)*G[0, 1, 0, 1, \[Eta][i, j]] + 
       (-(137/36) - Pi^2/4)*Log[2]^2 - (11*Log[2]^3)/9 + Log[2]^4/4 + 
       (3/2)*Log[1 - \[Eta][i, j]]*Log[\[Eta][i, j]]^3 - 
       (5/24)*Log[\[Eta][i, j]]^4 + (1/12)*Pi^2*Log[1 + \[Eta][i, j]]^2 - 
       (1/12)*Log[1 + \[Eta][i, j]]^4 + (1/12)*PolyLog[2, 1 - \[Eta][i, j]] - 
       (7/4)*PolyLog[2, 1 - \[Eta][i, j]]^2 + Log[\[Eta][i, j]]^2*
        (-((7*Pi^2)/12) + (11/12)*Log[1 - \[Eta][i, j]] - 
         (7/2)*Log[1 - \[Eta][i, j]]^2 + PolyLog[2, 1 - \[Eta][i, j]]) + 
       Pi^2*(131/432 + (3/4)*PolyLog[2, 1 - \[Eta][i, j]] - 
         (1/3)*PolyLog[2, -\[Eta][i, j]]) + 2*PolyLog[2, 1 - \[Eta][i, j]]*
        PolyLog[2, -\[Eta][i, j]] + (11/6)*PolyLog[3, \[Eta][i, j]] + 
       6*PolyLog[4, 1/2] - 5*PolyLog[4, 1 - 1/\[Eta][i, j]] - 
       5*PolyLog[4, 1 - \[Eta][i, j]] + 3*PolyLog[4, \[Eta][i, j]] - 
       2*PolyLog[4, 1/(1 + \[Eta][i, j])] + PolyLog[4, 
        (1 - \[Eta][i, j])/(1 + \[Eta][i, j])] - 
       PolyLog[4, (-1 + \[Eta][i, j])/(1 + \[Eta][i, j])] - 
       (1/2)*PolyLog[4, 1 - \[Eta][i, j]^2] - (1/6)*Cot[\[Theta][i, j]/2]*
        Si2[\[Theta][i, j]] + Log[1 + \[Eta][i, j]]*
        (2*(PolyLog[3, 1 - \[Eta][i, j]] - PolyLog[3, \[Eta][i, j]]) - 
         (7*Zeta[3])/4) - (11*Zeta[3])/24 + Log[\[Eta][i, j]]*
        (-(1/6) - (11*Pi^2)/36 + (11/6)*PolyLog[2, 1 - \[Eta][i, j]] + 
         Log[1 - \[Eta][i, j]]*((7*Pi^2)/4 - (7/2)*PolyLog[2, 
             1 - \[Eta][i, j]] + 2*PolyLog[2, -\[Eta][i, j]]) - 
         2*PolyLog[3, 1 - \[Eta][i, j]] + 2*PolyLog[3, \[Eta][i, j]] + 
         2*Zeta[3]) + Log[2]*(-((11*Pi^2)/36) + 
         (1/27)*(-217 + 99*PolyLog[2, 1 - \[Eta][i, j]]) + (21*Zeta[3])/4) + 
       Log[1 - \[Eta][i, j]]*(-2*PolyLog[3, -\[Eta][i, j]] - 
         7*PolyLog[3, \[Eta][i, j]] + (11*Zeta[3])/2)) + 
     nf*TR*(-(601/324) - (29*Pi^2)/216 + (4/3)*Ci3[\[Theta][i, j]] + 
       (35*Log[2]^2)/18 + (4*Log[2]^3)/9 - (1/3)*Log[1 - \[Eta][i, j]]*
        Log[\[Eta][i, j]]^2 + Log[\[Eta][i, j]]*
        (Pi^2/9 + (1/3)*(1 - 2*PolyLog[2, 1 - \[Eta][i, j]])) + 
       Log[2]*(223/54 + Pi^2/9 - (4/3)*PolyLog[2, 1 - \[Eta][i, j]]) - 
       (1/6)*PolyLog[2, 1 - \[Eta][i, j]] - (2/3)*PolyLog[3, \[Eta][i, j]] + 
       (1/3)*Cot[\[Theta][i, j]/2]*Si2[\[Theta][i, j]] + Zeta[3]/6)


==> anc/README.txt <==
Text file "README.txt" for the article

"Integrated subtraction terms and finite remainders for arbitrary processes with massless partons at hadron colliders in the nested soft-collinear subtraction scheme"

Authors: Federica Devoto, Kirill Melnikov, Raoul Röntsch, Chiara Signorile-Signorile, Davide Maria Tagliabue, Matteo Tresoldi

MPP-2025-168, P3H-25-065, SLAC-PUB-250309, TIF-UNIMI-2025-19, TTP25-030

(*Splitting function*)

In this text file we explain the conventitions adopted for the naming of the splitting functions collected in the ancillary file FinalResult.m.

As reported in Table 1 of the article, there are four types of splitting functions

1) PxyAP[z_] with xy = gg, gq, qq, qg

2) PxyNLO[z_, En_] with xy = gg, gq, qq, qg

3) PxxW[z_, En_] with xx = gg, qq

4) PxyNNLO[z_, En_] with xy = gg, gq, qq, qg, qqb, qqp where qb and qp respectivey stand for anti-q and q-prime (q' != q)

We note that the functions PxyAP, PxyNLO, PxxW are independent of the flavor of the quarks. Moreover, they are identical when swapping a quark with an antiquark, i.e. they have the following properties

PgqbAP = PgqAP, PqbqbAP = PqqAP, PqbgAP = PqgAP

PgqbNLO = PgqNLO, PqbqbNLO = PqqNLO, PqbgNLO = PqgNLO

PqbqbW = PqqW

We remark that the functions PxyNNLO possess analogous properties that are defined in footnote 6 of the main text. In particular,

PgqbNNLO = PgqNNLO

PqbqbNNLO = PqqNNLO 

PqbgNNLO = PqgNNLO

PqbqNNLO = PqqbNNLO

PqbqpbNNLO = PqqpbNNLO = PqqpNNLO (qpb -> anti-q')

(*Double-soft finite remainders*)

We further note that the double-soft finite remainder DSfin[i,j] depends on the angle theta[i,j] between the three-momenta of the hard emitters i and j, the Clausen functions Si2[x] and Ci3[x] of order 2 and 3, respectively, and the weigth-4 standard Goncharov polylogarithms G[a1,a2,a3,a4,x].

==> anc/TripleCollinearSplittings.m <==
(* ::Package:: *)

(*
Ancillary file "TripleCollinearSplittings.m" for the article

"Integrated subtraction terms and finite remainders for arbitrary processes with massless partons at hadron colliders
in the nested soft-collinear subtraction scheme"

Authors: Federica Devoto, Kirill Melnikov, Raoul R\[ODoubleDot]ntsch, Chiara Signorile-Signorile, Davide Maria Tagliabue, Matteo Tresoldi

MPP-2025-168, P3H-25-065, SLAC-PUB-250309, TIF-UNIMI-2025-19, TTP25-030

We provide the functions listed in Table 2 using the names in the third column of this table and collect them in the same
order in which they appear there.
*)

(*----------------------------------------------------------------------
                        Initial-state splitting functions                        
----------------------------------------------------------------------*)

PTCgg[z_, En_] := CA*nf*TR*((1/9)*(14 - z - 10*D0[z]) + 
       (4*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2])/(3*z) + 
       delta[1 - z]*(275/108 - Pi^2/9 - 2*Log[2]^2 + (10/9 + (4*Log[2])/3)*
          Log[Emax/En]) + (2/3)*(1 + z)*Log[z]) + 
     CF*nf*TR*(5 - 5*z + (-1 - 4/(3*z) + z + (4*z^2)/3)*Log[2] + 
       (1 + 3*z - 2*(1 + z)*Log[2])*Log[z] + (-1 - z)*Log[z]^2) + 
     CA^2*((1/36)*((268 - 237*z - 134*z^2 + 103*z^3 - 268*z^4 - 
           6*Pi^2*(2 + z + 2*z^2 + 2*z^3))/(z*(1 + z)) + 
         (128 - 6*Pi^2)*D0[z]) + (1/3)*(-40 + 33/z + 29*z - 33*z^2 + 
         11*D0[z])*Log[2] + ((-3 - 2*z + 3*z^2 + 2*z^3 + z^4)*Log[z]^2)/
        (-1 + z^2) + Log[z]*((1/6)*(-11 + 44/z + 25*z) + 4*(1 + z)*Log[2] - 
         (2*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z))) - 
       (2*(1 + z + z^2)^2*PolyLog[2, -z])/(z*(1 + z)) + 
       delta[1 - z]*((2/3)*Pi^2*Log[2] + (11*Log[2]^2)/2 + 
         (-(32/9) + Pi^2/6 - (11*Log[2])/3)*Log[Emax/En] + 
         (1/216)*(-1571 + 66*Pi^2 + 81*Zeta[3]))) + 
     \[Epsilon]*(CA*nf*TR*((1/9)*(3*(25 + z) + 
           (4*Pi^2*(-1 + z - 2*z^2 + z^3))/z - 64*D0[z] - 4*Pi^2*D0[z] + 
           40*D1[z]) + (2*(-23 + 37*z - 23*z^2 + 23*z^3 - 14*z*D0[z] + 
            24*z*D1[z])*Log[2])/(9*z) + (4*(-1 + 2*z - z^2 + z^3 - z*D0[z])*
           Log[2]^2)/(3*z) + ((-(4/9))*(-14 + z + 10*D0[z]) + 
           (16*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2])/(3*z))*Log[Emax/En] + 
         ((4/9)*(-14 + z) - (16*(-1 + 2*z - z^2 + z^3)*Log[2])/(3*z))*
          Log[1 - z] + (-1 - z)*Log[z]^2 + ((4/9)*(-14 + z + 10*D0[z]) - 
           (16*(-1 + 2*z - z^2 + z^3 - z*D0[z])*Log[2])/(3*z))*
          Log[(2*Emax)/\[Mu]] + Log[z]*((1 + 9*z - 16*z^2)/(9 - 9*z) + 
           (8/3)*(1 + z)*Log[Emax/En] - (8/3)*(1 + z)*Log[(2*Emax)/\[Mu]]) + 
         (8/3)*(1 + z)*PolyLog[2, z] + delta[1 - z]*((95/18 - Pi^2)*Log[2] + 
           (59*Log[2]^2)/9 - (8*Log[2]^3)/9 + ((4/9)*(16 + Pi^2) + 
             (28*Log[2])/9 + (4*Log[2]^2)/3)*Log[Emax/En] + 
           (20/9 + (8*Log[2])/3)*Log[Emax/En]^2 + (-(275/27) + (4*Pi^2)/9 + 
             8*Log[2]^2 + (-(40/9) - (16*Log[2])/3)*Log[Emax/En])*
            Log[(2*Emax)/\[Mu]] + (1/216)*(1018 + 97*Pi^2 - 1188*Zeta[3]))) + 
       CF*nf*TR*(30 - (2/3)*Pi^2*(1 + 3*z) + ((-1 + z)*(4 + 7*z + 4*z^2)*
           Log[2]^2)/(6*z) + (-20*(-1 + z) + (4*(-1 + z)*(4 + 7*z + 4*z^2)*
             Log[2])/(3*z))*Log[Emax/En] + 
         (20*(-1 + z) + 2*(2 + 8/(3*z) - 2*z - (8*z^2)/3)*Log[2])*
          Log[1 - z] + (5/3)*(1 + z)*Log[z]^3 + 
         (20*(-1 + z) - (4*(-1 + z)*(4 + 7*z + 4*z^2)*Log[2])/(3*z))*
          Log[(2*Emax)/\[Mu]] + Log[z]^2*((1/2)*(-1 - 7*z) + 
           2*(1 + z)*Log[2] - 4*(1 + z)*Log[Emax/En] + 
           4*(1 + z)*Log[(2*Emax)/\[Mu]]) + 
         Log[z]*((4/3)*(3 + Pi^2)*(1 + z) + 2*(1 + z)*Log[2] + 
           (-1 - z)*Log[2]^2 + (4 + 12*z - 8*(1 + z)*Log[2])*Log[Emax/En] + 
           (-4*(1 + 3*z) + 8*(1 + z)*Log[2])*Log[(2*Emax)/\[Mu]]) + 
         (4 + 12*z)*PolyLog[2, z] + Log[2]*
          ((-46 + 3*(1 + 4*Pi^2)*z + 3*(-1 + 4*Pi^2)*z^2 + 46*z^3)/(9*z) - 
           8*(1 + z)*PolyLog[2, z]) - 8*(1 + z)*PolyLog[3, z] + 8*Zeta[3] + 
         z*(-30 + 8*Zeta[3])) + CA^2*(22*D0[z] + (11/9)*Pi^2*D0[z] - 
         (128*D1[z])/9 + (2/3)*Pi^2*D1[z] + 
         ((22 - 31*z + 20*z^2 - 22*z^3 + 11*z*D0[z])*Log[2]^2)/(3*z) + 
         ((17 + 10*z - 17*z^2 - 10*z^3 - 7*z^4)*Log[z]^3)/(3*(-1 + z^2)) + 
         (Pi^2*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z)) - 
         (2*(1 + z + z^2)^2*Log[1 + z]^3)/(z*(1 + z)) + 
         Log[z]^2*(-(9/4) - 22/z - (77*z)/4 - (11*z^2)/3 - 4*(1 + z)*Log[2] + 
           (4*(-3 - 2*z + 3*z^2 + 2*z^3 + z^4)*Log[Emax/En])/(-1 + z^2) + 
           ((1 - z + z^2)^2*Log[1 - z])/((-1 + z)*z) + 
           ((1 + z + z^2)^2*Log[1 + z])/(z*(1 + z)) - 
           (4*(-3 - 2*z + 3*z^2 + 2*z^3 + z^4)*Log[(2*Emax)/\[Mu]])/
            (-1 + z^2)) + (4*(1 + z)*(11 + z + 11*z^2)*PolyLog[2, -z])/
          (3*z) + Log[Emax/En]*(-((-268 + 237*z + 134*z^2 - 103*z^3 + 
              268*z^4 + 6*Pi^2*(2 + z + 2*z^2 + 2*z^3) + 2*(-64 + 3*Pi^2)*z*(
                1 + z)*D0[z])/(9*z*(1 + z))) + (4/3)*(-40 + 33/z + 29*z - 
             33*z^2 + 11*D0[z])*Log[2] - (8*(1 + z + z^2)^2*PolyLog[2, -z])/
            (z*(1 + z))) + Log[1 - z]*((-268 + 237*z + 134*z^2 - 103*z^3 + 
             268*z^4 + 6*Pi^2*(2 + z + 2*z^2 + 2*z^3))/(9*z*(1 + z)) + 
           (4/3)*(40 - 33/z - 29*z + 33*z^2)*Log[2] + 
           (8*(1 + z + z^2)^2*PolyLog[2, -z])/(z*(1 + z))) + 
         Log[(2*Emax)/\[Mu]]*((-268 + 237*z + 134*z^2 - 103*z^3 + 268*z^4 + 
             6*Pi^2*(2 + z + 2*z^2 + 2*z^3) + 2*(-64 + 3*Pi^2)*z*(1 + z)*
              D0[z])/(9*z*(1 + z)) + (4/3)*(40 - 33/z - 29*z + 33*z^2 - 
             11*D0[z])*Log[2] + (8*(1 + z + z^2)^2*PolyLog[2, -z])/
            (z*(1 + z))) + ((110 - 46*z + 74*z^2 - 22*z^3)*PolyLog[2, z])/
          (3*z) + Log[2]*((262 - 24*Pi^2 - 379*z + 24*Pi^2*z + 254*z^2 - 
             48*Pi^2*z^2 - 262*z^3 + 24*Pi^2*z^3 + (125 - 24*Pi^2)*z*D0[z] - 
             132*z*D1[z])/(9*z) + 16*(1 + z)*PolyLog[2, z]) + 
         Log[z]*((1120 + 785*z + 85*z^2 - 261*z^3 - 1217*z^4 - 536*z^5 - 
             48*Pi^2*(1 - 4*z - z^2 + 4*z^3 + z^4 + 2*z^5))/
            (36*z*(-1 + z^2)) - ((22 + 30*z + 30*z^2 + 22*z^3)*Log[2])/
            (3*z) + 2*(1 + z)*Log[2]^2 + ((2/3)*(-11 + 44/z + 25*z) + 
             16*(1 + z)*Log[2])*Log[Emax/En] + (6*(1 + z + z^2)^2*
             Log[1 + z]^2)/(z*(1 + z)) + Log[1 - z]*(-8 + 22/(3*z) + 8*z - 
             (22*z^2)/3 + (8*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z))) + 
           ((-(2/3))*(-11 + 44/z + 25*z) - 16*(1 + z)*Log[2])*
            Log[(2*Emax)/\[Mu]] + Log[1 + z]*((4*(1 + z)*(11 + z + 11*z^2))/
              (3*z) - (8*(1 + z + z^2)^2*Log[Emax/En])/(z*(1 + z)) + 
             (8*(1 + z + z^2)^2*Log[(2*Emax)/\[Mu]])/(z*(1 + z))) + 
           (2*(3 - z + 3*z^2 + z^3 - 3*z^4 + z^5)*PolyLog[2, -z])/
            (z*(-1 + z^2)) - (2*(1 + z + z^2)^2*PolyLog[2, z])/(z*(1 + z))) - 
         (2*(-3 - 5*z - 3*z^2 + 5*z^3 + 3*z^4 + 5*z^5)*PolyLog[3, 1 - z])/
          (z*(-1 + z^2)) + ((26 + 10*z + 26*z^2 - 10*z^3 - 26*z^4 - 10*z^5)*
           PolyLog[3, -z])/(z - z^3) + ((2 + 30*z + 18*z^2 - 30*z^3 - 
            18*z^4 - 14*z^5)*PolyLog[3, z])/(z - z^3) + 
         (12*(1 + z + z^2)^2*PolyLog[3, z/(1 + z)])/(z*(1 + z)) + 
         (4*(1 + z + z^2)^2*PolyLog[3, 1 - z^2])/(z*(1 + z)) - 
         7*D0[z]*Zeta[3] + (1/(54*z*(-1 + z^2)))*
          (1012 + 6*Pi^2*(33 - 13*z - 19*z^2 + 2*z^3 - 14*z^4 + 11*z^5) + 
           z^5*(796 - 540*Zeta[3]) + 18*z*(53 + 57*Zeta[3]) - 
           3*z^4*(17 + 288*Zeta[3]) + z^2*(-961 + 486*Zeta[3]) - 
           2*z^3*(875 + 702*Zeta[3])) + delta[1 - z]*
          ((-(79/9) + (7*Pi^2)/12)*Log[2]^2 + (22*Log[2]^3)/9 - Log[2]^4/12 + 
           ((1/9)*(-64 + 3*Pi^2) - (22*Log[2])/3)*Log[Emax/En]^2 - 
           2*PolyLog[4, 1/2] + Log[(2*Emax)/\[Mu]]*((-(8/3))*Pi^2*Log[2] - 
             22*Log[2]^2 + ((2/9)*(64 - 3*Pi^2) + (44*Log[2])/3)*
              Log[Emax/En] + (1/54)*(1571 - 66*Pi^2 - 81*Zeta[3])) + 
           Log[Emax/En]*(-22 - (11*Pi^2)/9 + (-(125/9) + (8*Pi^2)/3)*Log[2] - 
             (11*Log[2]^2)/3 + 7*Zeta[3]) + (1/36)*Log[2]*(-743 + 99*Pi^2 + 
             513*Zeta[3]) + (-3010*Pi^2 + 633*Pi^4 + 1980*(-46 + 33*Zeta[3]))/
            4320)))
            
PTCgq[z_, En_] := CF^2*((3*(1 + z))/4 + (1/2)*(-11 + 9/z + 5*z)*Log[2] + 
       (-6 + 6/z + 3*z)*Log[2]*Log[Emax/En] + (6 - 6/z - 3*z)*Log[2]*
        Log[1 - z] + ((1/4)*(-4 + z) + (1/2)*(-2 + z)*Log[2])*Log[z] + 
       (1/4)*(-2 + z)*Log[z]^2) + 
     CA*CF*(-((-134 + 153*z - 45*z^2 + 26*z^3 + 3*Pi^2*(2 + z^2))/(18*z)) - 
       ((-1 + z)*(31 + 7*z + 4*z^2)*Log[2])/(6*z) + (-2 + 2/z + z)*Log[2]*
        Log[Emax/En] + (2 - 2/z - z)*Log[2]*Log[1 - z] + 
       (1/2)*(6 + z)*Log[z]^2 + Log[z]*(22/(3*z) + z/2 + (4 + z)*Log[2] + 
         (-2 - 2/z - z)*Log[1 + z]) + (-2 - 2/z - z)*PolyLog[2, -z]) + 
     \[Epsilon]*(CF^2*(4 + Pi^2*(-(1/3) + 1/z + z/3) + 4*z + 
         (-(17/4) + 15/(4*z) + 2*z)*Log[2]^2 + 
         (3*(1 + z) + (2*Pi^2*(2 - 2*z + z^2))/(3*z) + (-22 + 18/z + 7*z)*
            Log[2] + (-5 + 5/z + (5*z)/2)*Log[2]^2)*Log[Emax/En] + 
         9*(-2 + 2/z + z)*Log[2]*Log[Emax/En]^2 + 9*(-2 + 2/z + z)*Log[2]*
          Log[1 - z]^2 - (5/12)*(-2 + z)*Log[z]^3 + 
         (-3*(1 + z) + 2*(11 - 9/z - 5*z)*Log[2] + (24 - 24/z - 12*z)*Log[2]*
            Log[Emax/En])*Log[(2*Emax)/\[Mu]] + 
         Log[z]^2*((20 + z)/8 + (1 - z/2)*Log[2] + (-2 + z)*Log[Emax/En] + 
           (2 - z)*Log[(2*Emax)/\[Mu]]) + Log[1 - z]*(-3*(1 + z) - 
           (2*Pi^2*(2 - 2*z + z^2))/(3*z) + (22 - 18/z - 7*z)*Log[2] + 
           (5 - 5/z - (5*z)/2)*Log[2]^2 + (36 - 36/z - 18*z)*Log[2]*
            Log[Emax/En] + 4*(-6 + 6/z + 3*z)*Log[2]*Log[(2*Emax)/\[Mu]]) + 
         Log[z]*((1/12)*(-4*Pi^2*(-2 + z) - 3*(3 + 5*z)) + (2 + z)*Log[2] + 
           (1/4)*(-2 + z)*Log[2]^2 + (-4 + z + 2*(-2 + z)*Log[2])*
            Log[Emax/En] + (4 - z + (4 - 2*z)*Log[2])*Log[(2*Emax)/\[Mu]]) + 
         (-4 + z)*PolyLog[2, z] + Log[2]*((-4*Pi^2*(3 - 4*z + 2*z^2) + 
             3*(39 - 40*z + 11*z^2))/(6*z) + 2*(-2 + z)*PolyLog[2, z]) + 
         2*(-2 + z)*PolyLog[3, z] + 4*Zeta[3] - 2*z*Zeta[3]) + 
       CA*CF*(-(((-1 + z)*(31 + 7*z + 4*z^2)*Log[2]^2)/(12*z)) + 
         (-6 + 6/z + 3*z)*Log[2]*Log[Emax/En]^2 + (-6 + 6/z + 3*z)*Log[2]*
          Log[1 - z]^2 + (1/6)*(-34 - 5*z)*Log[z]^3 + 
         (Pi^2*(2 + 2*z + z^2)*Log[1 + z])/(2*z) + (-2 - 2/z - z)*
          Log[1 + z]^3 + Log[z]^2*(-5 - 22/z - (21*z)/4 - (2*z^2)/3 + 
           (-4 - z)*Log[2] + 2*(6 + z)*Log[Emax/En] + (1 - 1/z - z/2)*
            Log[1 - z] + (1 + 1/z + z/2)*Log[1 + z] - 
           2*(6 + z)*Log[(2*Emax)/\[Mu]]) + (16 + 44/(3*z) + 5*z + (8*z^2)/3)*
          PolyLog[2, -z] + Log[Emax/En]*
          (-((2*(-134 + 153*z - 45*z^2 + 26*z^3 + 3*Pi^2*(2 + z^2)))/(9*z)) + 
           (-16 + 62/(3*z) - 3*z - (8*z^2)/3)*Log[2] + (-1 + 1/z + z/2)*
            Log[2]^2 - 4*(2 + 2/z + z)*PolyLog[2, -z]) + 
         Log[(2*Emax)/\[Mu]]*((2*(-134 + 153*z - 45*z^2 + 26*z^3 + 
              3*Pi^2*(2 + z^2)))/(9*z) + (2*(-1 + z)*(31 + 7*z + 4*z^2)*
             Log[2])/(3*z) + (8 - 8/z - 4*z)*Log[2]*Log[Emax/En] + 
           4*(2 + 2/z + z)*PolyLog[2, -z]) + Log[1 - z]*
          ((2*(-134 + 153*z - 45*z^2 + 26*z^3 + 3*Pi^2*(2 + z^2)))/(9*z) + 
           (16 - 62/(3*z) + 3*z + (8*z^2)/3)*Log[2] + (1 - 1/z - z/2)*
            Log[2]^2 + (12 - 12/z - 6*z)*Log[2]*Log[Emax/En] + 
           4*(-2 + 2/z + z)*Log[2]*Log[(2*Emax)/\[Mu]] + (8 + 8/z + 4*z)*
            PolyLog[2, -z]) + (-8 + 110/(3*z) + 4*z - (4*z^2)/3)*
          PolyLog[2, z] + Log[z]*(-((560 + 357*z + 126*z^2 + 52*z^3 + 
              24*Pi^2*(-1 + 4*z))/(18*z)) + (-10 - 22/(3*z) - 5*z - 
             (4*z^2)/3)*Log[2] + (1/2)*(4 + z)*Log[2]^2 + 
           (88/(3*z) + 2*z + 4*(4 + z)*Log[2])*Log[Emax/En] + 
           (6 + 6/z + 3*z)*Log[1 + z]^2 + Log[1 - z]*(-8 + 22/(3*z) + 2*z - 
             (4*z^2)/3 + (8 + 8/z + 4*z)*Log[1 + z]) + 
           (-(88/(3*z)) - 2*z - 4*(4 + z)*Log[2])*Log[(2*Emax)/\[Mu]] + 
           Log[1 + z]*(16 + 44/(3*z) + 5*z + (8*z^2)/3 - 4*(2 + 2/z + z)*
              Log[Emax/En] + 4*(2 + 2/z + z)*Log[(2*Emax)/\[Mu]]) + 
           (2 - 6/z - 3*z)*PolyLog[2, -z] + (-2 - 2/z - z)*PolyLog[2, z]) + 
         Log[2]*((35 - 34*z - 11*z^2 + 10*z^3 - 2*Pi^2*(2 + 6*z + 3*z^2))/
            (6*z) + 4*(4 + z)*PolyLog[2, z]) + (-10 - 6/z - 3*z)*
          PolyLog[3, 1 - z] + (10 + 26/z + 13*z)*PolyLog[3, -z] + 
         (30 + 2/z + 5*z)*PolyLog[3, z] + 6*(2 + 2/z + z)*
          PolyLog[3, z/(1 + z)] + (4 + 4/z + 2*z)*PolyLog[3, 1 - z^2] + 
         (-1012 + 256*z^3 + 3*Pi^2*(-88 + 48*z - 3*z^2 + 8*z^3) + 
           2*z*(357 - 702*Zeta[3]) - 6*z^2*(-7 + 36*Zeta[3]))/(54*z)))
           
PTCqq[z_, En_] := CF*nf*TR*((1/18)*(13 + 7*z - 20*D0[z]) + 
       (2/3)*(1 + z - 2*D0[z])*Log[2] + delta[1 - z]*(275/108 - Pi^2/9 - 
         2*Log[2]^2 + (10/9 + (4*Log[2])/3)*Log[Emax/En]) + 
       ((1 + z^2)*Log[z])/(3 - 3*z)) + 
     CF*TR*(((-1 + z)*(26 - 19*z + 26*z^2))/(18*z) + 
       ((-1 + z)*(4 + 7*z + 4*z^2)*Log[2])/(6*z) + 
       ((1/6)*(-3 - 8/z - 3*z) + (-1 - z)*Log[2])*Log[z] + 
       (1/2)*(-1 - z)*Log[z]^2) + 
     CF^2*((Pi^2*(1 + z^2) + 3*(5 - 9*z + 4*z^2))/(6 - 6*z) + 
       (1 - z)*Log[2] + (1/3)*Pi^2*delta[1 - z]*Log[2] + 
       ((5 - 2*z)/(2 - 2*z) + (1/2)*(-1 - z)*Log[2] + ((1 + z^2)*Log[1 - z])/
          (-1 + z))*Log[z] + (1/4)*(-1 - z)*Log[z]^2 + 
       ((1 + z^2)*PolyLog[2, z])/(-1 + z)) + 
     CA*CF*((2*(74 - 75*z + z^2) + Pi^2*(3 + 9*z^2) - 2*(-64 + 3*Pi^2)*
          (-1 + z)*D0[z])/(36*(-1 + z)) - (11/6)*(1 + z - 2*D0[z])*Log[2] + 
       ((17 + 5*z^2)/(12*(-1 + z)) + ((1 + z^2)*Log[1 - z])/(1 - z))*Log[z] + 
       ((1 + z^2)*Log[z]^2)/(4*(-1 + z)) + ((1 + z^2)*PolyLog[2, z])/
        (1 - z) + delta[1 - z]*((1/3)*Pi^2*Log[2] + (11*Log[2]^2)/2 + 
         (-(32/9) + Pi^2/6 - (11*Log[2])/3)*Log[Emax/En] + 
         (1/216)*(-1571 + 66*Pi^2 + 81*Zeta[3]))) + 
     \[Epsilon]*(CF*nf*TR*((1/9)*((-29 + (29 + 4*Pi^2)*z^2)/(-1 + z) - 
           64*D0[z] - 4*Pi^2*D0[z] + 40*D1[z]) + 
         (1/9)*(11 + 17*z - 28*D0[z] + 48*D1[z])*Log[2] + 
         (2/3)*(1 + z - 2*D0[z])*Log[2]^2 + ((2/9)*(13 + 7*z - 20*D0[z]) + 
           (8/3)*(1 + z - 2*D0[z])*Log[2])*Log[Emax/En] + 
         ((-(2/9))*(13 + 7*z) - (8/3)*(1 + z)*Log[2])*Log[1 - z] + 
         ((1 + z^2)*Log[z]^2)/(2*(-1 + z)) + 
         ((-(2/9))*(13 + 7*z - 20*D0[z]) - (8/3)*(1 + z - 2*D0[z])*Log[2])*
          Log[(2*Emax)/\[Mu]] + Log[z]*((7 - 6*z - 5*z^2)/(9*(-1 + z)) + 
           (4*(1 + z^2)*Log[Emax/En])/(3 - 3*z) + 
           (4*(1 + z^2)*Log[(2*Emax)/\[Mu]])/(3*(-1 + z))) + 
         ((4 + 4*z^2)*PolyLog[2, z])/(3 - 3*z) + delta[1 - z]*
          ((95/18 - Pi^2)*Log[2] + (59*Log[2]^2)/9 - (8*Log[2]^3)/9 + 
           ((4/9)*(16 + Pi^2) + (28*Log[2])/9 + (4*Log[2]^2)/3)*
            Log[Emax/En] + (20/9 + (8*Log[2])/3)*Log[Emax/En]^2 + 
           (-(275/27) + (4*Pi^2)/9 + 8*Log[2]^2 + (-(40/9) - (16*Log[2])/3)*
              Log[Emax/En])*Log[(2*Emax)/\[Mu]] + (1/216)*(1018 + 97*Pi^2 - 
             1188*Zeta[3]))) + CF^2*((1/2)*(1 - z)*Log[2]^2 + 
         (5/12)*(1 + z)*Log[z]^3 + Log[z]^2*((25 - 14*z - 2*z^2)/
            (4*(-1 + z)) + (1/2)*(1 + z)*Log[2] + (-1 - z)*Log[Emax/En] + 
           ((1 + z^2)*Log[1 - z])/(2*(-1 + z)) + (1 + z)*
            Log[(2*Emax)/\[Mu]]) + 4*(1 + z)*PolyLog[2, -z] + 
         ((-13 + 10*z - 3*z^2)*PolyLog[2, z])/(-1 + z) + 
         Log[2]*((1/3)*Pi^2*(3 + 3*z - 4*D0[z]) - 2*(1 + z)*PolyLog[2, z]) + 
         Log[1 - z]*((2*(Pi^2*(1 + z^2) + 3*(5 - 9*z + 4*z^2)))/
            (3*(-1 + z)) + 4*(-1 + z)*Log[2] - (4*(1 + z^2)*PolyLog[2, z])/
            (-1 + z)) + Log[(2*Emax)/\[Mu]]*
          ((2*(Pi^2*(1 + z^2) + 3*(5 - 9*z + 4*z^2)))/(3*(-1 + z)) + 
           4*(-1 + z)*Log[2] - (4*(1 + z^2)*PolyLog[2, z])/(-1 + z)) + 
         Log[z]*(-((-66 + 63*z + 33*z^2 + 2*Pi^2*(3 + z^2))/(6*(-1 + z))) + 
           (-1 - z)*Log[2] + (1/4)*(-1 - z)*Log[2]^2 + 
           ((2*(-5 + 2*z))/(-1 + z) - 2*(1 + z)*Log[2])*Log[Emax/En] - 
           (4*(1 + z^2)*Log[1 - z]^2)/(-1 + z) + 4*(1 + z)*Log[1 + z] + 
           ((10 - 4*z)/(-1 + z) + 2*(1 + z)*Log[2])*Log[(2*Emax)/\[Mu]] + 
           Log[1 - z]*(3 - 3*z + (4*(1 + z^2)*Log[Emax/En])/(-1 + z) - 
             (4*(1 + z^2)*Log[(2*Emax)/\[Mu]])/(-1 + z)) + 
           (4*(1 + z^2)*PolyLog[2, -z])/(-1 + z) + ((1 + z^2)*PolyLog[2, z])/
            (-1 + z)) + Log[Emax/En]*
          (-((2*(Pi^2*(1 + z^2) + 3*(5 - 9*z + 4*z^2)))/(3*(-1 + z))) + 
           (4 - 4*z)*Log[2] + (4*(1 + z^2)*PolyLog[2, z])/(-1 + z)) - 
         (6*(1 + z^2)*PolyLog[3, 1 - z])/(-1 + z) - 
         (8*(1 + z^2)*PolyLog[3, -z])/(-1 + z) + ((1 - 3*z^2)*PolyLog[3, z])/
          (-1 + z) + delta[1 - z]*((1/6)*Pi^2*Log[2]^2 + (4/3)*Pi^2*Log[2]*
            Log[Emax/En] - (4/3)*Pi^2*Log[2]*Log[(2*Emax)/\[Mu]] + 
           8*Log[2]*Zeta[3]) + (Pi^2*(11 - 10*z + 5*z^2) - 
           6*(-5 + 14*z + 3*z^2*(-3 + Zeta[3]) + 7*Zeta[3]))/(6*(-1 + z))) + 
       CF*TR*(((-1 + z)*(4 + 7*z + 4*z^2)*Log[2]^2)/(12*z) + 
         ((2*(-1 + z)*(26 - 19*z + 26*z^2))/(9*z) + 
           (2*(-1 + z)*(4 + 7*z + 4*z^2)*Log[2])/(3*z))*Log[Emax/En] + 
         (-10 + 52/(9*z) + 10*z - (52*z^2)/9 + (2 + 8/(3*z) - 2*z - 
             (8*z^2)/3)*Log[2])*Log[1 - z] + (5/6)*(1 + z)*Log[z]^3 + 
         (-10 + 52/(9*z) + 10*z - (52*z^2)/9 + (2 + 8/(3*z) - 2*z - 
             (8*z^2)/3)*Log[2])*Log[(2*Emax)/\[Mu]] + 
         Log[z]^2*(11/4 + 4/z + (19*z)/4 + (2*z^2)/3 + (1 + z)*Log[2] - 
           2*(1 + z)*Log[Emax/En] + 2*(1 + z)*Log[(2*Emax)/\[Mu]]) + 
         Log[z]*((70 + (57 + 6*Pi^2)*z + 6*(9 + Pi^2)*z^2 + 26*z^3)/(9*z) + 
           (4*(1 + z)^3*Log[2])/(3*z) + (1/2)*(-1 - z)*Log[2]^2 + 
           (-2 - 16/(3*z) - 2*z - 4*(1 + z)*Log[2])*Log[Emax/En] + 
           (2 - 4/(3*z) - 2*z + (4*z^2)/3)*Log[1 - z] - 
           (4*(1 + z)*(2 + z + 2*z^2)*Log[1 + z])/(3*z) + 
           (2 + 16/(3*z) + 2*z + 4*(1 + z)*Log[2])*Log[(2*Emax)/\[Mu]]) - 
         (4*(2 + 3*z + 3*z^2 + 2*z^3)*PolyLog[2, -z])/(3*z) + 
         (4*(-5 - 3*z^2 + z^3)*PolyLog[2, z])/(3*z) + 
         Log[2]*((1/6)*(-11 + 6/z + 11*z - 6*z^2 + 4*Pi^2*(1 + z)) - 
           4*(1 + z)*PolyLog[2, z]) - 4*(1 + z)*PolyLog[3, z] + 
         (394 - 178*z^3 - 6*Pi^2*(-8 + 3*z - 3*z^2 + 4*z^3) + 
           3*z^2*(-41 + 72*Zeta[3]) + 3*z*(-31 + 72*Zeta[3]))/(54*z)) + 
       CA*CF*((1/18)*(-149 + 12*Pi^2 - 101*z + 12*Pi^2*z + 
           (250 - 24*Pi^2)*D0[z] - 264*D1[z])*Log[2] - 
         (11/6)*(1 + z - 2*D0[z])*Log[2]^2 - (7*(1 + z^2)*Log[z]^3)/
          (12*(-1 + z)) + Log[z]^2*((27 - 12*z + 7*z^2)/(8 - 8*z) + 
           ((1 + z^2)*Log[Emax/En])/(-1 + z) + 
           ((1 + z^2)*Log[(2*Emax)/\[Mu]])/(1 - z)) - 
         2*(1 + z)*PolyLog[2, -z] + ((23 - 12*z + 11*z^2)*PolyLog[2, z])/
          (3*(-1 + z)) + Log[z]*((-109 + 114*z + 83*z^2 - 6*Pi^2*(1 + z^2))/
            (18*(-1 + z)) + ((17 + 5*z^2)*Log[Emax/En])/(3*(-1 + z)) + 
           (4*(1 + z^2)*Log[1 - z]^2)/(-1 + z) - 2*(1 + z)*Log[1 + z] + 
           ((17 + 5*z^2)*Log[(2*Emax)/\[Mu]])/(3 - 3*z) + 
           Log[1 - z]*(2*(-1 + z) - (4*(1 + z^2)*Log[Emax/En])/(-1 + z) + 
             (4*(1 + z^2)*Log[(2*Emax)/\[Mu]])/(-1 + z)) - 
           (2*(1 + z^2)*PolyLog[2, -z])/(-1 + z) + ((1 + z^2)*PolyLog[2, z])/
            (1 - z)) + Log[Emax/En]*((2*(74 - 75*z + z^2) + 
             Pi^2*(3 + 9*z^2) - 2*(-64 + 3*Pi^2)*(-1 + z)*D0[z])/
            (9*(-1 + z)) - (22/3)*(1 + z - 2*D0[z])*Log[2] - 
           (4*(1 + z^2)*PolyLog[2, z])/(-1 + z)) + Log[1 - z]*
          (-((2*(74 - 75*z + z^2) + Pi^2*(3 + 9*z^2))/(9*(-1 + z))) + 
           (22/3)*(1 + z)*Log[2] + (4*(1 + z^2)*PolyLog[2, z])/(-1 + z)) + 
         Log[(2*Emax)/\[Mu]]*((-2*(74 - 75*z + z^2) - 3*Pi^2*(1 + 3*z^2) + 
             2*(-64 + 3*Pi^2)*(-1 + z)*D0[z])/(9*(-1 + z)) + 
           (22/3)*(1 + z - 2*D0[z])*Log[2] + (4*(1 + z^2)*PolyLog[2, z])/
            (-1 + z)) + (5*(1 + z^2)*PolyLog[3, 1 - z])/(-1 + z) + 
         (4*(1 + z^2)*PolyLog[3, -z])/(-1 + z) + (4*(1 + z^2)*PolyLog[3, z])/
          (-1 + z) + (504 - 21*Pi^2 - 84*z + 30*Pi^2*z - 420*z^2 - 
           53*Pi^2*z^2 + 8*(-64 + 3*Pi^2)*(-1 + z)*D1[z] + 
           4*(-1 + z)*D0[z]*(198 + 11*Pi^2 - 63*Zeta[3]) - 162*Zeta[3] + 
           90*z^2*Zeta[3])/(36*(-1 + z)) + delta[1 - z]*
          ((-(79/9) + (5*Pi^2)/12)*Log[2]^2 + (22*Log[2]^3)/9 - Log[2]^4/12 + 
           ((1/9)*(-64 + 3*Pi^2) - (22*Log[2])/3)*Log[Emax/En]^2 - 
           2*PolyLog[4, 1/2] + Log[(2*Emax)/\[Mu]]*((-(4/3))*Pi^2*Log[2] - 
             22*Log[2]^2 + ((2/9)*(64 - 3*Pi^2) + (44*Log[2])/3)*
              Log[Emax/En] + (1/54)*(1571 - 66*Pi^2 - 81*Zeta[3])) + 
           Log[Emax/En]*(-22 - (11*Pi^2)/9 + (-(125/9) + (4*Pi^2)/3)*Log[2] - 
             (11*Log[2]^2)/3 + 7*Zeta[3]) + (1/36)*Log[2]*(-743 + 99*Pi^2 + 
             225*Zeta[3]) + (-3010*Pi^2 + 633*Pi^4 + 1980*(-46 + 33*Zeta[3]))/
            4320)))           
           
PTCqg[z_, En_] := CA*TR*((-13 + 3*(9 + Pi^2)*z - 3*(27 + Pi^2)*z^2 + 
         (67 + 6*Pi^2)*z^3)/(9*z) + ((-1 + z)*(4 + 7*z + 31*z^2)*Log[2])/
        (6*z) + (1 - 2*z + 2*z^2)*Log[2]*Log[Emax/En] + 
       (-1 + 2*z - 2*z^2)*Log[2]*Log[1 - z] + (-(1/2) - 3*z)*Log[z]^2 + 
       Log[z]*(-(1/2) - 4/(3*z) - 6*z + (-1 - 4*z)*Log[2] + 
         (-1 + 2*z - 2*z^2)*Log[1 - z] + (1 + 2*z + 2*z^2)*Log[1 + z]) + 
       (1 + 2*z + 2*z^2)*PolyLog[2, -z] + (-1 + 2*z - 2*z^2)*PolyLog[2, z]) + 
     CF*TR*((1/12)*(3 + 15*z + Pi^2*(-4 + 8*z - 8*z^2)) + 
       (1/2)*(5 - 11*z + 9*z^2)*Log[2] + (3 - 6*z + 6*z^2)*Log[2]*
        Log[Emax/En] + (-3 + 6*z - 6*z^2)*Log[2]*Log[1 - z] + 
       (3/4 + (-(1/2) + z)*Log[2] + (1 - 2*z + 2*z^2)*Log[1 - z])*Log[z] + 
       (1/4)*(-3 + 6*z - 4*z^2)*Log[z]^2 + (1 - 2*z + 2*z^2)*PolyLog[2, z]) + 
     \[Epsilon]*(CF*TR*((1/4)*(8 - 17*z + 15*z^2)*Log[2]^2 + 
         9*(1 - 2*z + 2*z^2)*Log[2]*Log[Emax/En]^2 + 9*(1 - 2*z + 2*z^2)*
          Log[2]*Log[1 - z]^2 + (1/12)*(19 - 38*z + 28*z^2)*Log[z]^3 + 
         Log[z]^2*((1/8)*(-15 + 4*z - 8*z^2) + (1/2 - z)*Log[2] + 
           (-3 + 6*z - 4*z^2)*Log[Emax/En] + (-(1/2) + z - z^2)*Log[1 - z] + 
           (3 - 6*z + 4*z^2)*Log[(2*Emax)/\[Mu]]) + (3 - 2*z + 2*z^2)*
          PolyLog[2, z] + Log[2]*(8 - (51*z)/2 + 24*z^2 - 
           (2/3)*Pi^2*(1 - 2*z + 3*z^2) + (-2 + 4*z)*PolyLog[2, z]) + 
         Log[(2*Emax)/\[Mu]]*(-1 - 5*z + (4/3)*Pi^2*(1 - 2*z + 2*z^2) - 
           2*(5 - 11*z + 9*z^2)*Log[2] - 12*(1 - 2*z + 2*z^2)*Log[2]*
            Log[Emax/En] + (-4 + 8*z - 8*z^2)*PolyLog[2, z]) + 
         Log[1 - z]*(-1 - 5*z + (2/3)*Pi^2*(1 - 2*z + 2*z^2) + 
           (-10 + 28*z - 24*z^2)*Log[2] + (-(5/2) + 5*z - 5*z^2)*Log[2]^2 - 
           18*(1 - 2*z + 2*z^2)*Log[2]*Log[Emax/En] + 4*(3 - 6*z + 6*z^2)*
            Log[2]*Log[(2*Emax)/\[Mu]] + (-4 + 8*z - 8*z^2)*PolyLog[2, z]) + 
         Log[z]*((7*z)/4 + (1/3)*Pi^2*(5 - 10*z + 8*z^2) + 
           (-(3/2) - z)*Log[2] + (1/4)*(-1 + 2*z)*Log[2]^2 + 
           (3 + (-2 + 4*z)*Log[2])*Log[Emax/En] + (-4 + 8*z - 8*z^2)*
            Log[1 - z]^2 + (-3 + (2 - 4*z)*Log[2])*Log[(2*Emax)/\[Mu]] + 
           Log[1 - z]*(2*(-1 + z)*z + (4 - 8*z + 8*z^2)*Log[Emax/En] + 
             (-4 + 8*z - 8*z^2)*Log[(2*Emax)/\[Mu]]) + (1 - 2*z + 2*z^2)*
            PolyLog[2, z]) + Log[Emax/En]*(1 + 5*z - (2/3)*Pi^2*
            (1 - 2*z + 2*z^2) + (10 - 28*z + 24*z^2)*Log[2] + 
           (5/2 - 5*z + 5*z^2)*Log[2]^2 + (4 - 8*z + 8*z^2)*PolyLog[2, z]) + 
         (-4 + 8*z - 8*z^2)*PolyLog[3, 1 - z] + (-9 + 18*z - 14*z^2)*
          PolyLog[3, z] + (1/12)*(3 + 4*Pi^2*z^2 + 
           z*(111 - 4*Pi^2 - 48*Zeta[3]) + 24*Zeta[3])) + 
       CA*TR*(((-1 + z)*(4 + 7*z + 31*z^2)*Log[2]^2)/(12*z) + 
         (3 - 6*z + 6*z^2)*Log[2]*Log[Emax/En]^2 + (3 - 6*z + 6*z^2)*Log[2]*
          Log[1 - z]^2 + (1/6)*(5 + 34*z)*Log[z]^3 - 
         (1/2)*Pi^2*(1 + 2*z + 2*z^2)*Log[1 + z] + (1 + 2*z + 2*z^2)*
          Log[1 + z]^3 + Log[z]^2*(11/4 + 4/z + 19*z + (11*z^2)/3 + 
           (1 + 4*z)*Log[2] - 2*(1 + 6*z)*Log[Emax/En] + (-(1/2) - z - z^2)*
            Log[1 + z] + (2 + 12*z)*Log[(2*Emax)/\[Mu]]) - 
         (2*(4 + 6*z + 21*z^2 + 19*z^3)*PolyLog[2, -z])/(3*z) + 
         (2*(-10 - 45*z^2 + 8*z^3)*PolyLog[2, z])/(3*z) + 
         Log[z]*((1/9)*(57 + 70/z + 225*z + 134*z^2 + 6*Pi^2*(1 + 6*z)) + 
           (4 + 4/(3*z) + 6*z + (22*z^2)/3)*Log[2] + (-(1/2) - 2*z)*
            Log[2]^2 + (-2 - 16/(3*z) - 24*z - 4*(1 + 4*z)*Log[2])*
            Log[Emax/En] + (4 - 8*z + 8*z^2)*Log[1 - z]^2 - 
           3*(1 + 2*z + 2*z^2)*Log[1 + z]^2 + (2 + 16/(3*z) + 24*z + 
             (4 + 16*z)*Log[2])*Log[(2*Emax)/\[Mu]] + Log[1 + z]*
            (-((2*(4 + 6*z + 21*z^2 + 19*z^3))/(3*z)) + (4 + 8*z + 8*z^2)*
              Log[Emax/En] - 4*(1 + 2*z + 2*z^2)*Log[(2*Emax)/\[Mu]]) + 
           Log[1 - z]*((2/3)*(3 - 2/z - 9*z + 8*z^2) + (-4 + 8*z - 8*z^2)*
              Log[Emax/En] - 4*(1 + 2*z + 2*z^2)*Log[1 + z] + 
             (4 - 8*z + 8*z^2)*Log[(2*Emax)/\[Mu]]) + (-1 + 6*z - 2*z^2)*
            PolyLog[2, -z] + 4*z*PolyLog[2, z]) + 
         Log[2]*((3 + (-7 + Pi^2)*z + (-29 + 10*Pi^2)*z^2 + 
             (33 - 2*Pi^2)*z^3)/(3*z) - 4*(1 + 4*z)*PolyLog[2, z]) + 
         Log[Emax/En]*((4*(-13 + 3*(9 + Pi^2)*z - 3*(27 + Pi^2)*z^2 + 
              (67 + 6*Pi^2)*z^3))/(9*z) + (-2 - 8/(3*z) - 18*z + (68*z^2)/3)*
            Log[2] + (1/2 - z + z^2)*Log[2]^2 + (4 + 8*z + 8*z^2)*
            PolyLog[2, -z] + (-4 + 8*z - 8*z^2)*PolyLog[2, z]) + 
         Log[(2*Emax)/\[Mu]]*((4*(13 - 3*(9 + Pi^2)*z + 3*(27 + Pi^2)*z^2 - 
              (67 + 6*Pi^2)*z^3))/(9*z) + (2 + 8/(3*z) + 16*z - (62*z^2)/3)*
            Log[2] + (-4 + 8*z - 8*z^2)*Log[2]*Log[Emax/En] - 
           4*(1 + 2*z + 2*z^2)*PolyLog[2, -z] + (4 - 8*z + 8*z^2)*
            PolyLog[2, z]) + Log[1 - z]*
          (-((4*(-13 + 3*(9 + Pi^2)*z - 3*(27 + Pi^2)*z^2 + (67 + 6*Pi^2)*
                z^3))/(9*z)) + (2 + 8/(3*z) + 18*z - (68*z^2)/3)*Log[2] + 
           (-(1/2) + z - z^2)*Log[2]^2 - 6*(1 - 2*z + 2*z^2)*Log[2]*
            Log[Emax/En] + (4 - 8*z + 8*z^2)*Log[2]*Log[(2*Emax)/\[Mu]] - 
           4*(1 + 2*z + 2*z^2)*PolyLog[2, -z] + (4 - 8*z + 8*z^2)*
            PolyLog[2, z]) + (9 - 2*z + 18*z^2)*PolyLog[3, 1 - z] + 
         (-5 - 26*z - 10*z^2)*PolyLog[3, -z] - 4*(1 + 8*z)*PolyLog[3, z] - 
         6*(1 + 2*z + 2*z^2)*PolyLog[3, z/(1 + z)] - 2*(1 + 2*z + 2*z^2)*
          PolyLog[3, 1 - z^2] + (197 + Pi^2*(24 - 9*z + 99*z^2 - 48*z^3) + 
           6*z^2*(-17 + 72*Zeta[3]) + 3*z*(34 + 81*Zeta[3]) + 
           z^3*(-197 + 270*Zeta[3]))/(27*z)))
            
PTCqqb[z_, En_] := CF*TR*(((-1 + z)*(26 - 19*z + 26*z^2))/(18*z) + 
       ((-1 + z)*(4 + 7*z + 4*z^2)*Log[2])/(6*z) + 
       ((1/6)*(-3 - 8/z - 3*z) + (-1 - z)*Log[2])*Log[z] + 
       (1/2)*(-1 - z)*Log[z]^2) + 
     CA*CF*(-((12*(-1 + z^2) + Pi^2*(1 + z^2))/(12*(1 + z))) + 
       ((1 + z^2)*Log[z]^2)/(4 + 4*z) + Log[z]*((1 + z)/2 - 
         ((1 + z^2)*Log[1 + z])/(1 + z)) - ((1 + z^2)*PolyLog[2, -z])/
        (1 + z)) + CF^2*((12*(-1 + z^2) + Pi^2*(1 + z^2))/(6*(1 + z)) - 
       ((1 + z^2)*Log[z]^2)/(2 + 2*z) + 
       Log[z]*(-1 - z + (2*(1 + z^2)*Log[1 + z])/(1 + z)) + 
       (2*(1 + z^2)*PolyLog[2, -z])/(1 + z)) + 
     \[Epsilon]*(CF*TR*(((-1 + z)*(4 + 7*z + 4*z^2)*Log[2]^2)/(12*z) + 
         ((2*(-1 + z)*(26 - 19*z + 26*z^2))/(9*z) + 
           (2*(-1 + z)*(4 + 7*z + 4*z^2)*Log[2])/(3*z))*Log[Emax/En] + 
         (-10 + 52/(9*z) + 10*z - (52*z^2)/9 + (2 + 8/(3*z) - 2*z - 
             (8*z^2)/3)*Log[2])*Log[1 - z] + (5/6)*(1 + z)*Log[z]^3 + 
         (-10 + 52/(9*z) + 10*z - (52*z^2)/9 + (2 + 8/(3*z) - 2*z - 
             (8*z^2)/3)*Log[2])*Log[(2*Emax)/\[Mu]] + 
         Log[z]^2*(11/4 + 4/z + (19*z)/4 + (2*z^2)/3 + (1 + z)*Log[2] - 
           2*(1 + z)*Log[Emax/En] + 2*(1 + z)*Log[(2*Emax)/\[Mu]]) + 
         Log[z]*((70 + (57 + 6*Pi^2)*z + 6*(9 + Pi^2)*z^2 + 26*z^3)/(9*z) + 
           (4*(1 + z)^3*Log[2])/(3*z) + (1/2)*(-1 - z)*Log[2]^2 + 
           (-2 - 16/(3*z) - 2*z - 4*(1 + z)*Log[2])*Log[Emax/En] + 
           (2 - 4/(3*z) - 2*z + (4*z^2)/3)*Log[1 - z] - 
           (4*(1 + z)*(2 + z + 2*z^2)*Log[1 + z])/(3*z) + 
           (2 + 16/(3*z) + 2*z + 4*(1 + z)*Log[2])*Log[(2*Emax)/\[Mu]]) - 
         (4*(2 + 3*z + 3*z^2 + 2*z^3)*PolyLog[2, -z])/(3*z) + 
         (4*(-5 - 3*z^2 + z^3)*PolyLog[2, z])/(3*z) + 
         Log[2]*((1/6)*(-11 + 6/z + 11*z - 6*z^2 + 4*Pi^2*(1 + z)) - 
           4*(1 + z)*PolyLog[2, z]) - 4*(1 + z)*PolyLog[3, z] + 
         (394 - 178*z^3 - 6*Pi^2*(-8 + 3*z - 3*z^2 + 4*z^3) + 
           3*z^2*(-41 + 72*Zeta[3]) + 3*z*(-31 + 72*Zeta[3]))/(54*z)) + 
       CA*CF*(-((7*(1 + z^2)*Log[z]^3)/(12*(1 + z))) + 
         (Pi^2*(1 + z^2)*Log[1 + z])/(2*(1 + z)) - ((1 + z^2)*Log[1 + z]^3)/
          (1 + z) + Log[z]^2*(-2 - z + ((1 + z^2)*Log[Emax/En])/(1 + z) + 
           ((1 + z^2)*Log[1 + z])/(2 + 2*z) - ((1 + z^2)*Log[(2*Emax)/\[Mu]])/
            (1 + z)) + 3*(1 + z)*PolyLog[2, -z] + Log[Emax/En]*
          (-((12*(-1 + z^2) + Pi^2*(1 + z^2))/(3*(1 + z))) - 
           (4*(1 + z^2)*PolyLog[2, -z])/(1 + z)) + Log[1 - z]*
          ((12*(-1 + z^2) + Pi^2*(1 + z^2))/(3*(1 + z)) + 
           (4*(1 + z^2)*PolyLog[2, -z])/(1 + z)) + Log[(2*Emax)/\[Mu]]*
          ((12*(-1 + z^2) + Pi^2*(1 + z^2))/(3*(1 + z)) + 
           (4*(1 + z^2)*PolyLog[2, -z])/(1 + z)) + (3 + z)*PolyLog[2, z] + 
         Log[z]*(-((57 + 90*z + 33*z^2 + 4*Pi^2*(1 + z^2))/(12*(1 + z))) + 
           2*(1 + z)*Log[Emax/En] + (3*(1 + z^2)*Log[1 + z]^2)/(1 + z) + 
           Log[1 - z]*(1 - z + (4*(1 + z^2)*Log[1 + z])/(1 + z)) - 
           2*(1 + z)*Log[(2*Emax)/\[Mu]] + Log[1 + z]*(3*(1 + z) - 
             (4*(1 + z^2)*Log[Emax/En])/(1 + z) + (4*(1 + z^2)*Log[
                (2*Emax)/\[Mu]])/(1 + z)) - ((1 + z^2)*PolyLog[2, -z])/
            (1 + z) - ((1 + z^2)*PolyLog[2, z])/(1 + z)) - 
         (4*(1 + z^2)*PolyLog[3, 1 - z])/(1 + z) + 
         (9*(1 + z^2)*PolyLog[3, -z])/(1 + z) + (4*(1 + z^2)*PolyLog[3, z])/
          (1 + z) + (6*(1 + z^2)*PolyLog[3, z/(1 + z)])/(1 + z) + 
         (2*(1 + z^2)*PolyLog[3, 1 - z^2])/(1 + z) + 
         (Pi^2*(-3 - 2*z + z^2) - 15*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/
          (12*(1 + z))) + CF^2*((7*(1 + z^2)*Log[z]^3)/(6*(1 + z)) - 
         (Pi^2*(1 + z^2)*Log[1 + z])/(1 + z) + (2*(1 + z^2)*Log[1 + z]^3)/
          (1 + z) + Log[z]^2*(2*(2 + z) - (2*(1 + z^2)*Log[Emax/En])/
            (1 + z) - ((1 + z^2)*Log[1 + z])/(1 + z) + 
           (2*(1 + z^2)*Log[(2*Emax)/\[Mu]])/(1 + z)) - 
         6*(1 + z)*PolyLog[2, -z] + Log[1 - z]*
          (-((2*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z))) - 
           (8*(1 + z^2)*PolyLog[2, -z])/(1 + z)) + Log[(2*Emax)/\[Mu]]*
          (-((2*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z))) - 
           (8*(1 + z^2)*PolyLog[2, -z])/(1 + z)) + Log[Emax/En]*
          ((2*(12*(-1 + z^2) + Pi^2*(1 + z^2)))/(3*(1 + z)) + 
           (8*(1 + z^2)*PolyLog[2, -z])/(1 + z)) - 2*(3 + z)*PolyLog[2, z] + 
         Log[z]*((57 + 90*z + 33*z^2 + 4*Pi^2*(1 + z^2))/(6*(1 + z)) - 
           4*(1 + z)*Log[Emax/En] - (6*(1 + z^2)*Log[1 + z]^2)/(1 + z) + 
           Log[1 - z]*(2*(-1 + z) - (8*(1 + z^2)*Log[1 + z])/(1 + z)) + 
           4*(1 + z)*Log[(2*Emax)/\[Mu]] + Log[1 + z]*(-6*(1 + z) + 
             (8*(1 + z^2)*Log[Emax/En])/(1 + z) - (8*(1 + z^2)*Log[
                (2*Emax)/\[Mu]])/(1 + z)) + (2*(1 + z^2)*PolyLog[2, -z])/
            (1 + z) + (2*(1 + z^2)*PolyLog[2, z])/(1 + z)) + 
         (8*(1 + z^2)*PolyLog[3, 1 - z])/(1 + z) - 
         (18*(1 + z^2)*PolyLog[3, -z])/(1 + z) - (8*(1 + z^2)*PolyLog[3, z])/
          (1 + z) - (12*(1 + z^2)*PolyLog[3, z/(1 + z)])/(1 + z) - 
         (4*(1 + z^2)*PolyLog[3, 1 - z^2])/(1 + z) + 
         (Pi^2*(3 + 2*z - z^2) + 15*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/
          (6*(1 + z))))
          
PTCqqp[z_, En_] := CF*TR*(((-1 + z)*(26 - 19*z + 26*z^2))/(18*z) + 
       ((-1 + z)*(4 + 7*z + 4*z^2)*Log[2])/(6*z) + 
       ((1/6)*(-3 - 8/z - 3*z) + (-1 - z)*Log[2])*Log[z] + 
       (1/2)*(-1 - z)*Log[z]^2) + CF*TR*\[Epsilon]*
      (((-1 + z)*(4 + 7*z + 4*z^2)*Log[2]^2)/(12*z) + 
       ((2*(-1 + z)*(26 - 19*z + 26*z^2))/(9*z) + 
         (2*(-1 + z)*(4 + 7*z + 4*z^2)*Log[2])/(3*z))*Log[Emax/En] + 
       (-10 + 52/(9*z) + 10*z - (52*z^2)/9 + (2 + 8/(3*z) - 2*z - (8*z^2)/3)*
          Log[2])*Log[1 - z] + (5/6)*(1 + z)*Log[z]^3 + 
       (-10 + 52/(9*z) + 10*z - (52*z^2)/9 + (2 + 8/(3*z) - 2*z - (8*z^2)/3)*
          Log[2])*Log[(2*Emax)/\[Mu]] + Log[z]^2*(11/4 + 4/z + (19*z)/4 + 
         (2*z^2)/3 + (1 + z)*Log[2] - 2*(1 + z)*Log[Emax/En] + 
         2*(1 + z)*Log[(2*Emax)/\[Mu]]) + 
       Log[z]*((70 + (57 + 6*Pi^2)*z + 6*(9 + Pi^2)*z^2 + 26*z^3)/(9*z) + 
         (4*(1 + z)^3*Log[2])/(3*z) + (1/2)*(-1 - z)*Log[2]^2 + 
         (-2 - 16/(3*z) - 2*z - 4*(1 + z)*Log[2])*Log[Emax/En] + 
         (2 - 4/(3*z) - 2*z + (4*z^2)/3)*Log[1 - z] - 
         (4*(1 + z)*(2 + z + 2*z^2)*Log[1 + z])/(3*z) + 
         (2 + 16/(3*z) + 2*z + 4*(1 + z)*Log[2])*Log[(2*Emax)/\[Mu]]) - 
       (4*(2 + 3*z + 3*z^2 + 2*z^3)*PolyLog[2, -z])/(3*z) + 
       (4*(-5 - 3*z^2 + z^3)*PolyLog[2, z])/(3*z) + 
       Log[2]*((1/6)*(-11 + 6/z + 11*z - 6*z^2 + 4*Pi^2*(1 + z)) - 
         4*(1 + z)*PolyLog[2, z]) - 4*(1 + z)*PolyLog[3, z] + 
       (394 - 178*z^3 - 6*Pi^2*(-8 + 3*z - 3*z^2 + 4*z^3) + 
         3*z^2*(-41 + 72*Zeta[3]) + 3*z*(-31 + 72*Zeta[3]))/(54*z))

(*----------------------------------------------------------------------
                        Final-state splitting functions                        
----------------------------------------------------------------------*)        
        
\[CapitalGamma]TCg[En_] := CF*nf*TR*(3/2 + (49*Log[2])/12 + 
       2*Log[2]*Log[Emax/En]) + CA*nf*TR*(275/108 - Pi^2/9 + (11*Log[2])/6 - 
       2*Log[2]^2 + (10/9 + 2*Log[2])*Log[Emax/En]) + 
     CA^2*((-(11/36) + (2*Pi^2)/3)*Log[2] + (11*Log[2]^2)/2 + 
       (-(32/9) + Pi^2/6 - (11*Log[2])/3)*Log[Emax/En] + 
       (1/216)*(-1895 + 66*Pi^2 - 27*Zeta[3])) + 
     \[Epsilon]*(CF*nf*TR*(79/4 + (59*Pi^2)/54 + (323/9 - (4*Pi^2)/3)*
          Log[2] - (911*Log[2]^2)/72 + ((4*Pi^2)/9 + (23*Log[2])/3 - 
           (19*Log[2]^2)/3)*Log[Emax/En] - 2*Log[2]*Log[Emax/En]^2) + 
       CA*nf*TR*(707/108 + (3*Pi^2)/8 + (1/27)*(304 - 39*Pi^2)*Log[2] + 
         (3*Log[2]^2)/4 + (64*Log[2]^3)/9 + (-(83/27) + (8*Pi^2)/9 + 
           (11*Log[2])/9 + (5*Log[2]^2)/3)*Log[Emax/En] + 
         (-(20/9) - (10*Log[2])/3)*Log[Emax/En]^2 - (11*Zeta[3])/2) + 
       CA^2*((1/36)*(-338 - 75*Pi^2)*Log[2]^2 - (176*Log[2]^3)/9 - 
         Log[2]^4/12 + ((1/9)*(64 - 3*Pi^2) + (22*Log[2])/3)*Log[Emax/En]^2 - 
         2*PolyLog[4, 1/2] + (1/108)*Log[2]*(845 + 561*Pi^2 + 1593*Zeta[3]) + 
         (-60300 - 830*Pi^2 + 71*Pi^4 + 21780*Zeta[3])/1440 + 
         Log[Emax/En]*((1/3)*(1 - 2*Pi^2)*Log[2] - 11*Log[2]^2 + 
           (1/54)*(383 - 132*Pi^2 + 297*Zeta[3]))))

\[CapitalGamma]TCq[En_] := CF*nf*TR*(311/108 + (13*Log[2])/9 - 2*Log[2]^2 + 
       (10/9 + (4*Log[2])/3)*Log[Emax/En]) + 
     CF^2*(5/16 + Pi^2/4 + (1/24)*(155 + 8*Pi^2)*Log[2] + 
       4*Log[2]*Log[Emax/En] - 3*Zeta[3]) + 
     CA*CF*(-(3673/432) + (-(85/36) + Pi^2/3)*Log[2] + (11*Log[2]^2)/2 + 
       (-(32/9) + Pi^2/6 - (7*Log[2])/3)*Log[Emax/En] + (23*Zeta[3])/8) + 
     \[Epsilon]*(CF^2*(45/32 + (121*Pi^2)/54 - (7*Pi^4)/18 + 
         (-(2951/144) - (7*Pi^2)/6)*Log[2]^2 + ((8*Pi^2)/9 + (46*Log[2])/3 - 
           (38*Log[2]^2)/3)*Log[Emax/En] - 4*Log[2]*Log[Emax/En]^2 + 
         (39*Zeta[3])/2 + Log[2]*(4409/72 - (16*Pi^2)/9 + 20*Zeta[3])) + 
       CF*nf*TR*((1/27)*(164 - 39*Pi^2)*Log[2] + (22*Log[2]^2)/9 + 
         (64*Log[2]^3)/9 + (-(83/27) + (8*Pi^2)/9 - (4*Log[2])/3 + 
           4*Log[2]^2)*Log[Emax/En] + (-(20/9) - (8*Log[2])/3)*
          Log[Emax/En]^2 + (1/216)*(2437 + 169*Pi^2 + 684*Zeta[3])) + 
       CA*CF*((-(28/9) - (11*Pi^2)/12)*Log[2]^2 - (176*Log[2]^3)/9 - 
         Log[2]^4/12 + ((1/9)*(64 - 3*Pi^2) + 6*Log[2])*Log[Emax/En]^2 - 
         2*PolyLog[4, 1/2] + (-157065 - 8890*Pi^2 + 1893*Pi^4 - 
           37620*Zeta[3])/4320 + (1/36)*Log[2]*(179*Pi^2 - 
           7*(59 + 27*Zeta[3])) + Log[Emax/En]*((1/9)*(49 - 6*Pi^2)*Log[2] - 
           (47*Log[2]^2)/3 + (1/54)*(383 - 132*Pi^2 + 297*Zeta[3]))))

\[CapitalGamma]TCqb[En_] := CF*nf*TR*(311/108 + (13*Log[2])/9 - 2*Log[2]^2 + 
       (10/9 + (4*Log[2])/3)*Log[Emax/En]) + 
     CF^2*(5/16 + Pi^2/4 + (1/24)*(155 + 8*Pi^2)*Log[2] + 
       4*Log[2]*Log[Emax/En] - 3*Zeta[3]) + 
     CA*CF*(-(3673/432) + (-(85/36) + Pi^2/3)*Log[2] + (11*Log[2]^2)/2 + 
       (-(32/9) + Pi^2/6 - (7*Log[2])/3)*Log[Emax/En] + (23*Zeta[3])/8) + 
     \[Epsilon]*(CF^2*(45/32 + (121*Pi^2)/54 - (7*Pi^4)/18 + 
         (-(2951/144) - (7*Pi^2)/6)*Log[2]^2 + ((8*Pi^2)/9 + (46*Log[2])/3 - 
           (38*Log[2]^2)/3)*Log[Emax/En] - 4*Log[2]*Log[Emax/En]^2 + 
         (39*Zeta[3])/2 + Log[2]*(4409/72 - (16*Pi^2)/9 + 20*Zeta[3])) + 
       CF*nf*TR*((1/27)*(164 - 39*Pi^2)*Log[2] + (22*Log[2]^2)/9 + 
         (64*Log[2]^3)/9 + (-(83/27) + (8*Pi^2)/9 - (4*Log[2])/3 + 
           4*Log[2]^2)*Log[Emax/En] + (-(20/9) - (8*Log[2])/3)*
          Log[Emax/En]^2 + (1/216)*(2437 + 169*Pi^2 + 684*Zeta[3])) + 
       CA*CF*((-(28/9) - (11*Pi^2)/12)*Log[2]^2 - (176*Log[2]^3)/9 - 
         Log[2]^4/12 + ((1/9)*(64 - 3*Pi^2) + 6*Log[2])*Log[Emax/En]^2 - 
         2*PolyLog[4, 1/2] + (-157065 - 8890*Pi^2 + 1893*Pi^4 - 
           37620*Zeta[3])/4320 + (1/36)*Log[2]*(179*Pi^2 - 
           7*(59 + 27*Zeta[3])) + Log[Emax/En]*((1/9)*(49 - 6*Pi^2)*Log[2] - 
           (47*Log[2]^2)/3 + (1/54)*(383 - 132*Pi^2 + 297*Zeta[3]))))

